A Perturbed-Alexander Invariant

In this note we give concise formulas, which lead to a simple and fast computer program that computes a powerful knot invariant. This invariant $\rho_1$ is not new, yet our formulas are by far the simplest and fastest: given a knot we write one of the standard matrices $A$ whose determinant is its Alexander polynomial, yet instead of computing the determinant we consider a certain quadratic expression in the entries of $A^{-1}$. The proximity of our formulas to the Alexander polynomial suggest that they should have a topological explanation. This we don't have yet.

==> anc/APAI.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    175786,       4437]
NotebookOptionsPosition[    148917,       3916]
NotebookOutlinePosition[    158977,       4108]
CellTagsIndexPosition[    158860,       4101]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Pensieve header: Mathematica notebook for A Perturbed Alexander Invariant.\
\>", "Text",
 CellChangeTimes->{{3.849255474502726*^9, 3.849255500643599*^9}, {
  3.849261437492781*^9, 3.849261460636301*^9}, {3.8492614914445753`*^9, 
  3.849261530516372*^9}, {3.850473837525328*^9, 3.850473866413225*^9}, {
  3.850557437480913*^9, 3.8505574728566017`*^9}, {3.8506335381442423`*^9, 
  3.8506335634475555`*^9}, {3.85272725098503*^9, 
  3.8527272685198245`*^9}},ExpressionUUID->"13977654-e7ab-49c3-a0e8-\
00c0c2fb7eb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", 
   "\"\<C:\\\\drorbn\\\\AcademicPensieve\\\\Projects\\\\APAI\>\"", "]"}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8527277310856266`*^9, 3.852727749607136*^9}, 
   3.8527278114960394`*^9, {3.8643808877327356`*^9, 3.864380888251994*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c9d6e249-09b2-4fe6-90a5-1f47082ce4bc"],

Cell[CellGroupData[{

Cell["The Program", "Subsubsection",
 CellChangeTimes->{{3.863848612858423*^9, 
  3.86384861548209*^9}},ExpressionUUID->"b533e4ca-079c-4036-9dc1-\
cdbae0129382"],

Cell["\<\
Two of the main reasons we like $\\rho_1$ is that it is very easy to \
implement and even an unsophisticated implementation runs very fast. To \
highlight these points we include a full implementation here, a step-by-step \
run-through, and a demo run. We write in \
Mathematica~\\cite{Wolfram:Mathematica}, and you can find the notebook \
displayed here at~\\cite[APAI.nb]{Self}.

We start by loading the library \
\\verb$KnotTheory`$~\\cite{Bar-NatanMorrison:KnotTheory} (it is used here \
only for the list of knots that it contains, and to compute other invariants \
for comparisons). We also load a minor conversion routine~\\cite[Rot.nb / \
Rot.m]{Self} whose internal workings are irrelevant here.\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
  3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
  3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
  3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
  3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
  3.852735376597351*^9, 3.852735386131883*^9}, {3.852735442972998*^9, 
  3.852735443388752*^9}, {3.85282544780674*^9, 3.852825458766162*^9}, {
  3.852825566119619*^9, 3.8528256298944416`*^9}, {3.852827433428236*^9, 
  3.85282743708375*^9}, {3.862391088839908*^9, 3.862391094935567*^9}, {
  3.865064295241995*^9, 3.865064298274427*^9}, {3.8884359604005084`*^9, 
  3.888435960554713*^9}},
 CellTags->"tex",ExpressionUUID->"7d92c3eb-ed09-4480-bc58-0a65e11ae9ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Once", "[", 
   RowBox[{
    RowBox[{"<<", "KnotTheory`"}], ";", " ", 
    RowBox[{"<<", "Rot.m"}]}], "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8527277785930376`*^9, 3.8527277858800297`*^9}, {
  3.8623911050730047`*^9, 3.8623911067673397`*^9}},
 CellTags->"pdf",
 CellLabel->"In[2]:=",ExpressionUUID->"48e7c977-1cf6-4bab-9f5c-c4d4b0288737"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Loading KnotTheory` version of February 2, 2020, \
10:53:45.2097.\\nRead more at http://katlas.org/wiki/KnotTheory.\"\>"], \
"Print",
 CellChangeTimes->{3.8623911078796315`*^9, 3.863518897822839*^9, 
  3.8635410895142136`*^9, 3.863772269110407*^9, 3.863772366505945*^9, 
  3.863778343278632*^9, 3.86428857290121*^9, 3.864380707842211*^9, 
  3.8643809034118423`*^9, 3.86448082762033*^9, 3.8644809782717648`*^9, 
  3.865065088921768*^9, 3.873208413834952*^9, 3.88767025558764*^9},
 CellTags->"pdf",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"0c5c1053-4584-4f89-bbac-e6a90019452d"],

Cell[BoxData["\"\<Loading Rot.m from http://drorbn.net/APAI to compute \
rotation numbers.\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.8623911078796315`*^9, 3.863518897822839*^9, 3.8635410895142136`*^9, 
   3.863772269110407*^9, 3.863772366505945*^9, 3.863778343278632*^9, 
   3.86428857290121*^9, 3.864380707842211*^9, 3.8643809034118423`*^9, 
   3.86448082762033*^9, 3.8644809782717648`*^9, 3.865065088921768*^9, 
   3.873208413834952*^9, 3.8876702556642675`*^9, {3.9221065274139824`*^9, 
   3.922106529119213*^9}},
 CellTags->"pdf",ExpressionUUID->"70e62e28-d80d-45f0-9dcf-186562b9ee70"]
}, Open  ]]
}, Open  ]],

Cell["\<\
\\ifpub{}{\\needspace{50mm}}
\\subsection{The Program} This done, here is the full $\\rho_1$ program:\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
  3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
  3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
  3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
  3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
  3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
  3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
  3.862418606292209*^9, 3.8624186108306*^9}, {3.862418641900157*^9, 
  3.862418645443426*^9}, {3.8951532886052322`*^9, 3.895153294319243*^9}},
 CellTags->"tex",ExpressionUUID->"1a1bf8bd-3d52-4da2-a619-bfe8435b7768"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["R", "1"], "[", 
    RowBox[{"s_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"s", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["g", 
        RowBox[{"j", "\[InvisibleComma]", "i"}]], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["j", "+"], ",", "j"}]], "+", 
         SubscriptBox["g", 
          RowBox[{"j", ",", 
           SuperscriptBox["j", "+"]}]], "-", 
         SubscriptBox["g", 
          RowBox[{"i", "\[InvisibleComma]", "j"}]]}], ")"}]}], "-", 
      RowBox[{
       SubscriptBox["g", 
        RowBox[{"i", "\[InvisibleComma]", "i"}]], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["g", 
          RowBox[{"j", ",", 
           SuperscriptBox["j", "+"]}]], "-", "1"}], ")"}]}], "-", 
      RowBox[{"1", "/", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", "K_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Rho]", "[", "K", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Cs", ",", "\[CurlyPhi]", ",", "n", ",", "A", ",", "s", ",", "i", ",", 
        "j", ",", "k", ",", "\[CapitalDelta]", ",", "G", ",", "\[Rho]1"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Cs", ",", "\[CurlyPhi]"}], "}"}], "=", 
        RowBox[{"Rot", "[", "K", "]"}]}], ";", " ", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "Cs", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"A", "=", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Cases", "[", 
        RowBox[{"Cs", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"s_", ",", "i_", ",", "j_"}], "}"}], ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"A", "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"i", "+", "1"}], ",", 
                RowBox[{"j", "+", "1"}]}], "}"}]}], "\[RightDoubleBracket]"}],
             "+=", 
            RowBox[{"(", GridBox[{
               {
                RowBox[{"-", 
                 SuperscriptBox["T", "s"]}], 
                RowBox[{
                 SuperscriptBox["T", "s"], "-", "1"}]},
               {"0", 
                RowBox[{"-", "1"}]}
              }], ")"}]}], ")"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]", "=", 
        RowBox[{
         SuperscriptBox["T", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Total", "[", "\[CurlyPhi]", "]"}]}], "-", 
             RowBox[{"Total", "[", 
              RowBox[{"Cs", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
            ")"}], "/", "2"}]], 
         RowBox[{"Det", "[", "A", "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"G", "=", 
        RowBox[{"Inverse", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Rho]1", "=", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"k", "=", "1"}], "n"], 
          RowBox[{
           SubscriptBox["R", "1"], "@@", 
           RowBox[{
           "Cs", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}]}], 
         " ", "-", " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"k", "=", "1"}], 
           RowBox[{"2", "n"}]], 
          RowBox[{
           RowBox[{
           "\[CurlyPhi]", "\[LeftDoubleBracket]", "k", 
            "\[RightDoubleBracket]"}], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["g", 
              RowBox[{"k", "\[InvisibleComma]", "k"}]], "-", 
             RowBox[{"1", "/", "2"}]}], ")"}]}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Factor", "@", 
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["\[CapitalDelta]", "2"], "\[Rho]1"}], "/.", 
            RowBox[{
             SuperscriptBox["\[Alpha]_", "+"], ":>", 
             RowBox[{"\[Alpha]", "+", "1"}]}]}], "/.", 
           RowBox[{
            SubscriptBox["g", 
             RowBox[{"\[Alpha]_", ",", "\[Beta]_"}]], ":>", 
            RowBox[{"G", "\[LeftDoubleBracket]", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], 
             "\[RightDoubleBracket]"}]}]}]}], "}"}]}]}]}], "]"}]}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8498017500498714`*^9, 3.849801755987608*^9}, {
   3.8498566319676228`*^9, 3.849856919089416*^9}, {3.8498570170970135`*^9, 
   3.8498570233619633`*^9}, {3.8498611997141843`*^9, 3.849861204930554*^9}, {
   3.849862016915637*^9, 3.849862022098873*^9}, {3.8498621402415123`*^9, 
   3.849862140769456*^9}, {3.849868607194014*^9, 3.849868625898508*^9}, 
   3.84986931026354*^9, {3.849903897886497*^9, 3.8499039411732073`*^9}, {
   3.85048818088593*^9, 3.8504882943326783`*^9}, {3.850488507487027*^9, 
   3.850488511525421*^9}, {3.850488630845042*^9, 3.850488669364866*^9}, {
   3.850488735548972*^9, 3.8504887406209188`*^9}, {3.850488945608399*^9, 
   3.850488974724933*^9}, {3.850489015491873*^9, 3.850489015676255*^9}, {
   3.850489291289067*^9, 3.850489360291237*^9}, {3.8504895314103813`*^9, 
   3.8504895809960794`*^9}, {3.8504897071067677`*^9, 3.850489707658058*^9}, {
   3.850489822145717*^9, 3.850489846383353*^9}, {3.8504899245542936`*^9, 
   3.8504899250735245`*^9}, {3.850567753521153*^9, 3.850567827866055*^9}, {
   3.8505678633294926`*^9, 3.850567872257731*^9}, {3.850567954626376*^9, 
   3.850567977217514*^9}, {3.8505680742421937`*^9, 3.8505680966181393`*^9}, {
   3.8505681780017524`*^9, 3.850568193600571*^9}, {3.850568228793419*^9, 
   3.85056825153784*^9}, {3.850568740298858*^9, 3.850568751330617*^9}, {
   3.8506336946611233`*^9, 3.850633965963729*^9}, {3.850634066949738*^9, 
   3.8506340921653605`*^9}, {3.8506343207538805`*^9, 
   3.8506344418817844`*^9}, {3.8506644647659154`*^9, 3.850664472177142*^9}, {
   3.850664523167644*^9, 3.8506645622876625`*^9}, {3.8506647140625005`*^9, 
   3.850664723582138*^9}, 3.850664784518535*^9, {3.8506652476649075`*^9, 
   3.850665367509994*^9}, 3.850665620350076*^9, {3.850665699999606*^9, 
   3.850665731797756*^9}, {3.850665764545625*^9, 3.850665836094322*^9}, {
   3.850665916108284*^9, 3.850665917022794*^9}, {3.850666148334962*^9, 
   3.850666169894787*^9}, {3.850666248078052*^9, 3.8506662503018384`*^9}, {
   3.850666286841743*^9, 3.850666287830145*^9}, {3.8506663200818386`*^9, 
   3.850666378968689*^9}, {3.852385120213642*^9, 3.852385222181577*^9}, {
   3.852385550420892*^9, 3.852385557069902*^9}, {3.8523856031738715`*^9, 
   3.852385616989555*^9}, {3.852385833382444*^9, 3.852385833908492*^9}, {
   3.8523858992373867`*^9, 3.8523859426426287`*^9}, {3.8523859881344247`*^9, 
   3.852386009851224*^9}, {3.8523866015966887`*^9, 3.852386755804147*^9}, {
   3.8523868136283393`*^9, 3.852386831180079*^9}, 3.852386942211363*^9, {
   3.852387201962288*^9, 3.852387264241846*^9}, {3.852387321449842*^9, 
   3.852387325778309*^9}, {3.852387503103788*^9, 3.8523875497323694`*^9}, {
   3.852387597066229*^9, 3.852387647657448*^9}, {3.852639586933719*^9, 
   3.852639587271518*^9}, {3.8526412524295483`*^9, 3.852641296820986*^9}, {
   3.8526429253507934`*^9, 3.852642993209388*^9}, {3.85264327158686*^9, 
   3.8526433212895923`*^9}, {3.852643376213915*^9, 3.8526433785465517`*^9}, {
   3.852643649828708*^9, 3.8526436625929165`*^9}, {3.852728186908832*^9, 
   3.852728187164539*^9}, {3.852728859024599*^9, 3.85272888527226*^9}, {
   3.852738157724192*^9, 3.852738157867665*^9}, {3.852738657468805*^9, 
   3.85273865873077*^9}, {3.852738689828039*^9, 3.852738690859697*^9}, {
   3.85282216356593*^9, 3.852822167382327*^9}, {3.853176069508373*^9, 
   3.853176071224177*^9}, 3.8623911579894342`*^9, {3.863778243967998*^9, 
   3.863778261551606*^9}, {3.86377829816032*^9, 3.863778314985548*^9}, {
   3.873208700074237*^9, 3.873208702636567*^9}},
 CellTags->"pdf",
 CellLabel->"In[3]:=",ExpressionUUID->"87f9464e-ed05-4ae4-9f33-d2e931f4640f"],

Cell["\<\
The program uses mostly the same symbols as the text, so even without any \
knowledge of Mathematica, the reader should be able to recognize at least \
formulas~\\eqref{eq:A}, \\eqref{eq:Delta}, and~\\eqref{eq:rho1} within it. As \
a further hint we add that the variable \\verb$Cs$ ends up storing the list \
of crossings in a knot $K$, where each crossing is stored as a triple \
$(s,i,j)$, where $s$, $i$, and $j$ have the same meaning as in~\\eqref{eq:A}. \
The conversion routine \\verb$Rot$ automatically produces \\verb$Cs$, as well \
as a list $\\varphi$ of rotation numbers, given any other knot presentation \
known to the package \\verb$KnotTheory`$.\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
   3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
   3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
   3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
   3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
   3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
   3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
   3.852735412621481*^9, 3.85273545098026*^9}, {3.852735495380389*^9, 
   3.852735503764217*^9}, {3.8527393344065027`*^9, 3.852739335007718*^9}, 
   3.852739391775695*^9, {3.852820905783519*^9, 3.852820924357868*^9}, {
   3.8528212364057646`*^9, 3.8528212854283757`*^9}, {3.852821421860416*^9, 
   3.852821559980309*^9}, {3.8528216309330635`*^9, 3.8528216341162577`*^9}, {
   3.852821717916509*^9, 3.852821996909003*^9}, {3.85282204164443*^9, 
   3.8528221342445335`*^9}, 3.852822521666858*^9, {3.862324325450879*^9, 
   3.8623243453396244`*^9}, {3.862391197132853*^9, 3.862391198495323*^9}, {
   3.8623912298308887`*^9, 3.86239123280671*^9}, {3.865064337741036*^9, 
   3.865064356522744*^9}, 3.9221058258106785`*^9},
 CellTags->"tex",ExpressionUUID->"50b824ee-7a38-4608-9015-1ca2d658eb6e"],

Cell["\<\
Note that the program outputs the ordered pair $(\\Delta,\\rho_1)$. The \
Alexander polynomial $\\Delta$ is anyway computed internally, and we consider \
the aggregate $(\\Delta,\\rho_1)$ as more interesting than any of its pieces \
by itself.\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
   3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
   3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
   3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
   3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
   3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
   3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
   3.852735412621481*^9, 3.85273545098026*^9}, {3.852735495380389*^9, 
   3.852735503764217*^9}, {3.8527393344065027`*^9, 3.852739335007718*^9}, 
   3.852739391775695*^9, {3.852820905783519*^9, 3.852820924357868*^9}, {
   3.852827576740825*^9, 3.852827643587768*^9}, {3.8528277187070045`*^9, 
   3.8528277514919214`*^9}, {3.8528289622987013`*^9, 3.852829000961679*^9}, {
   3.852829096058194*^9, 3.852829226664909*^9}},
 CellTags->"tex",ExpressionUUID->"750b86c0-e400-4375-81a4-581a59095e29"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step-by-step Run-Through", "Subsubsection",
 CellChangeTimes->{{3.8638488707066793`*^9, 
  3.863848879529695*^9}},ExpressionUUID->"903af1ed-cde7-46c4-921b-\
a075ca579e24"],

Cell["\<\
\\subsection{A Step-by-Step Run-Through}  We start by setting $K$ to be the \
knot diagram on page~1 using the \\verb$PD$ notation of \
\\verb$KnotTheory`$~\\cite{Bar-NatanMorrison:KnotTheory}. We then print \
\\verb$Rot[K]$, which is a list of crossings followed by a list of rotation \
numbers:\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
   3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
   3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
   3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
   3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
   3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
   3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
   3.852735412621481*^9, 3.85273545098026*^9}, {3.852735495380389*^9, 
   3.852735503764217*^9}, {3.8527393344065027`*^9, 3.852739335007718*^9}, 
   3.852739391775695*^9, {3.852820905783519*^9, 3.852820924357868*^9}, {
   3.852827576740825*^9, 3.852827643587768*^9}, {3.8528277187070045`*^9, 
   3.8528277514919214`*^9}, {3.862391265990471*^9, 3.8623912677746983`*^9}, {
   3.8644804661946945`*^9, 3.864480470594466*^9}},
 CellTags->"tex",ExpressionUUID->"61f27c6f-b0c5-4a37-a340-4d899d669650"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"K", "=", 
   RowBox[{"PD", "[", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"4", ",", "2", ",", "5", ",", "1"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"2", ",", "6", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"6", ",", "4", ",", "7", ",", "3"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Rot", "[", "K", "]"}]}], "Input",
 CellChangeTimes->{{3.850664582497331*^9, 3.850664612949525*^9}, 
   3.8506656221306663`*^9, {3.850666403844754*^9, 3.8506664050059953`*^9}, 
   3.852387728399137*^9, {3.852728829272257*^9, 3.852728834669531*^9}, {
   3.852728930981737*^9, 3.852728942334138*^9}, {3.852735549788671*^9, 
   3.852735568797161*^9}, 3.852827683612222*^9, {3.862391272848911*^9, 
   3.8623912733053846`*^9}},
 CellTags->"pdf",
 CellLabel->"In[5]:=",ExpressionUUID->"757fd27f-9868-44e8-8ae7-ae1c3e22157f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852735559520318*^9, 3.8527355693466487`*^9}, 
   3.852822346086107*^9, 3.853083051380779*^9, 3.853084673781254*^9, 
   3.8530882910749035`*^9, 3.853515789823886*^9, 3.8535207742782125`*^9, 
   3.8623912738792715`*^9, 3.863778352708704*^9},
 CellTags->"pdf",
 CellLabel->"Out[6]=",ExpressionUUID->"2835b4af-8be8-40a2-8b26-9f3c39b152a3"]
}, Open  ]],

Cell["\<\
Next we set \\verb$Cs$ and $\\varphi$ to be the list of crossings, and the \
list of rotation numbers, respectively.
\\ifpub{}{\\needspace{20mm}}\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
   3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
   3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
   3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
   3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
   3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
   3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
   3.852735412621481*^9, 3.85273545098026*^9}, {3.852735495380389*^9, 
   3.852735503764217*^9}, {3.8527393344065027`*^9, 3.852739335007718*^9}, 
   3.852739391775695*^9, {3.852820905783519*^9, 3.852820924357868*^9}, {
   3.852827576740825*^9, 3.852827643587768*^9}, {3.8528277187070045`*^9, 
   3.8528277514919214`*^9}, {3.852827835442848*^9, 3.852827878205979*^9}, {
   3.86239129398249*^9, 3.862391296742713*^9}, {3.8644806510108213`*^9, 
   3.8644806515710435`*^9}, {3.8951533015342*^9, 3.895153308121283*^9}},
 CellTags->"tex",ExpressionUUID->"0334f86f-382a-48ee-8674-8368cd41dce3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"Cs", ",", "\[CurlyPhi]"}], "}"}], "=", 
  RowBox[{"Rot", "[", "K", "]"}]}]], "Input",
 CellChangeTimes->{{3.852827680898411*^9, 3.852827708004573*^9}, {
   3.8528278069569044`*^9, 3.852827830643659*^9}, 3.852827883588595*^9, 
   3.862391316347429*^9},
 CellTags->"pdf",
 CellLabel->"In[7]:=",ExpressionUUID->"0cb49965-f7c7-4317-b792-0064a579ba10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852738142212401*^9, 3.8528223461238594`*^9, 
  3.8528277086212683`*^9, 3.852827883899351*^9, 3.853083051409701*^9, 
  3.853084673829124*^9, 3.8530882911896043`*^9, 3.853515789870762*^9, 
  3.853520774344488*^9, 3.862391316963284*^9, 3.863778354296654*^9},
 CellTags->"pdf",
 CellLabel->"Out[7]=",ExpressionUUID->"d71f6a79-13dc-4cc8-95b9-ffb64119dd90"]
}, Open  ]],

Cell["\<\
We set \\verb$n$ to be the number of crossings, \\verb$A$ to be the \
$(2n+1)$-dimensional identity matrix, and then we iterate over \\verb$c$ in \
\\verb$Cs$,  adding a block as in~\\eqref{eq:A} for each crossing.\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
   3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
   3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
   3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
   3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
   3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
   3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
   3.852735412621481*^9, 3.85273545098026*^9}, {3.852735495380389*^9, 
   3.852735503764217*^9}, {3.8527393344065027`*^9, 3.852739335007718*^9}, 
   3.852739391775695*^9, {3.852820905783519*^9, 3.852820924357868*^9}, {
   3.852827576740825*^9, 3.852827643587768*^9}, {3.8528277187070045`*^9, 
   3.8528277514919214`*^9}, {3.852827835442848*^9, 3.852828042323033*^9}, 
   3.852828735194123*^9, {3.862324331106817*^9, 3.86232433153135*^9}, {
   3.862391352766198*^9, 3.862391377879446*^9}, 3.8644804823472624`*^9},
 CellTags->"tex",ExpressionUUID->"747daaa3-53fa-4a7d-a992-b039ca73f2ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{"Length", "[", "Cs", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{
     RowBox[{"2", "n"}], "+", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{"Cs", ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s_", ",", "i_", ",", "j_"}], "}"}], ":>", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"A", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "+", "1"}], ",", 
           RowBox[{"j", "+", "1"}]}], "}"}]}], "\[RightDoubleBracket]"}], "+=", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"-", 
            SuperscriptBox["T", "s"]}], 
           RowBox[{
            SuperscriptBox["T", "s"], "-", "1"}]},
          {"0", 
           RowBox[{"-", "1"}]}
         }], ")"}]}], ")"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{3.8527382196093388`*^9, 3.862391401817207*^9},
 CellTags->"pdf",
 CellLabel->"In[8]:=",ExpressionUUID->"2556d890-7c9a-493b-ad99-7411d3cc167b"],

Cell["\<\
\\ifpub{}{\\needspace{30mm}}
Here\[CloseCurlyQuote]s what \\verb$A$ comes out to be:\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
   3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
   3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
   3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
   3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
   3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
   3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
   3.852735412621481*^9, 3.85273545098026*^9}, {3.852735495380389*^9, 
   3.852735503764217*^9}, {3.8527393344065027`*^9, 3.852739335007718*^9}, 
   3.852739391775695*^9, {3.852820905783519*^9, 3.852820924357868*^9}, {
   3.852827576740825*^9, 3.852827643587768*^9}, {3.8528277187070045`*^9, 
   3.8528277514919214`*^9}, {3.852827835442848*^9, 3.852828042323033*^9}, {
   3.85282809135445*^9, 3.852828104307161*^9}, {3.86239140639824*^9, 
   3.862391406806201*^9}, {3.8624186999581585`*^9, 3.862418706219323*^9}, {
   3.865055696308039*^9, 3.8650556965788116`*^9}, {3.895153314268815*^9, 
   3.8951533208095307`*^9}},
 CellTags->"tex",ExpressionUUID->"7fe8e1ed-b5f2-4510-b8b6-9f5b6b613d3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.85273822204641*^9, 3.852738224792868*^9}, {
  3.862391409586541*^9, 3.862391409999389*^9}},
 CellTags->"pdf",
 CellLabel->"In[11]:=",ExpressionUUID->"d35eb8e0-3dc8-4f91-8d42-7385171b5799"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "T"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "T"}], "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "0", "1", 
      RowBox[{"-", "T"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "T"}]},
     {"0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "T"}], "0", "1", 
      RowBox[{"-", "T"}], "0"},
     {"0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.852738225286723*^9, 3.852822346182705*^9, 
  3.853083051454111*^9, 3.853084673904921*^9, 3.853088291296134*^9, 
  3.853515789951545*^9, 3.85352077442128*^9, 3.8623914105049562`*^9, 
  3.8623929544869947`*^9, 3.863778358892314*^9},
 CellTags->"pdf",
 CellLabel->
  "Out[11]//MatrixForm=",ExpressionUUID->"e072fcab-59fe-4c2b-b203-\
27e83088f99d"]
}, Open  ]],

Cell["Here\[CloseCurlyQuote]s the same, in TeXForm:", "Text",
 CellChangeTimes->{{3.853083101849596*^9, 
  3.853083108951815*^9}},ExpressionUUID->"daed0caf-b9c8-4cd3-9605-\
678c8eadcee8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "//", "MatrixForm"}], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.853083112365845*^9, 3.853083118528784*^9}, 
   3.86239142068903*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"bfd5b11e-b436-4dd4-bffe-148b20fba633"],

Cell["\<\
\\left(
\\begin{array}{ccccccc}
 1 & -T & 0 & 0 & T-1 & 0 & 0 \\\\
 0 & 1 & -1 & 0 & 0 & 0 & 0 \\\\
 0 & 0 & 1 & -T & 0 & 0 & T-1 \\\\
 0 & 0 & 0 & 1 & -1 & 0 & 0 \\\\
 0 & 0 & T-1 & 0 & 1 & -T & 0 \\\\
 0 & 0 & 0 & 0 & 0 & 1 & -1 \\\\
 0 & 0 & 0 & 0 & 0 & 0 & 1 \\\\
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{3.8530831788556747`*^9, 3.85308467396975*^9, 
  3.853088291358813*^9, 3.8535157900891776`*^9, 3.853520774529387*^9, 
  3.862391421243399*^9, 3.863778360332893*^9},
 CellLabel->
  "Out[12]//TeXForm=",ExpressionUUID->"8be62ec4-6f6d-4d18-92f9-19de05c538f3"]
}, Open  ]],

Cell["\<\
We set $\\Delta$ to be the determinant of \\verb$A$, with a correction as in~\
\\eqref{eq:Delta}. So $\\Delta$ is the Alexander polynomial of $K$.\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
   3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
   3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
   3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
   3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
   3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
   3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
   3.852735412621481*^9, 3.85273545098026*^9}, {3.852735495380389*^9, 
   3.852735503764217*^9}, {3.8527393344065027`*^9, 3.852739335007718*^9}, 
   3.852739391775695*^9, {3.852820905783519*^9, 3.852820924357868*^9}, {
   3.852827576740825*^9, 3.852827643587768*^9}, {3.8528277187070045`*^9, 
   3.8528277514919214`*^9}, {3.852827835442848*^9, 3.852828042323033*^9}, {
   3.85282809135445*^9, 3.852828104307161*^9}, {3.8528281357229595`*^9, 
   3.8528283303548393`*^9}, 3.862391441278396*^9},
 CellTags->"tex",ExpressionUUID->"bd4df75f-6b54-4b59-b36c-76f22d365b37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", "A", "]"}]], "Input",
 CellChangeTimes->{{3.862392961826504*^9, 3.862392964077155*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"02ec92c0-827e-4b37-bbc8-c2adb0ef14ea"],

Cell[BoxData[
 RowBox[{"1", "-", "T", "+", 
  SuperscriptBox["T", "2"]}]], "Output",
 CellChangeTimes->{3.862392965028754*^9, 3.863778362022319*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"6483b6ac-d653-47c3-9f22-c2347fe79cda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]", "=", 
  RowBox[{
   SuperscriptBox["T", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Total", "[", "\[CurlyPhi]", "]"}]}], "-", 
       RowBox[{"Total", "[", 
        RowBox[{"Cs", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], ")"}],
      "/", "2"}]], 
   RowBox[{"Det", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{3.862391454175943*^9},
 CellTags->"pdf",
 CellLabel->"In[14]:=",ExpressionUUID->"b05d463c-25be-402d-b952-2bfbfea8833e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", "T", "+", 
   SuperscriptBox["T", "2"]}], "T"]], "Output",
 CellChangeTimes->{3.852738332176888*^9, 3.852822346254511*^9, 
  3.853083051488313*^9, 3.853084674014629*^9, 3.853088291425178*^9, 
  3.853515790132064*^9, 3.85352077459521*^9, 3.862391454803911*^9, 
  3.8637783648585677`*^9},
 CellTags->"pdf",
 CellLabel->"Out[14]=",ExpressionUUID->"31ada389-b790-43ae-9451-3fd3dc1c903e"]
}, Open  ]],

Cell["\<\
\\ifpub{}{\\needspace{30mm}}
\\verb$G$ is now the \\verb$Inverse$ of \\verb$A$:\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
   3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
   3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
   3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
   3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
   3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
   3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
   3.852735412621481*^9, 3.85273545098026*^9}, {3.852735495380389*^9, 
   3.852735503764217*^9}, {3.8527393344065027`*^9, 3.852739335007718*^9}, 
   3.852739391775695*^9, {3.852820905783519*^9, 3.852820924357868*^9}, {
   3.852827576740825*^9, 3.852827643587768*^9}, {3.8528277187070045`*^9, 
   3.8528277514919214`*^9}, {3.852827835442848*^9, 3.852828042323033*^9}, {
   3.85282809135445*^9, 3.852828104307161*^9}, {3.8528281357229595`*^9, 
   3.8528283303548393`*^9}, {3.852828379594865*^9, 3.852828506635345*^9}, {
   3.8623915204222407`*^9, 3.862391525365671*^9}, {3.8650557877464666`*^9, 
   3.86505578827448*^9}, {3.895153327048954*^9, 3.895153334204094*^9}},
 CellTags->"tex",ExpressionUUID->"5297e421-4155-4b39-bebf-88e13c62433b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"Inverse", "[", "A", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"G", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.85273835753825*^9, 3.85273836108897*^9}, 
   3.862391554959217*^9},
 CellTags->"pdf",
 CellLabel->"In[15]:=",ExpressionUUID->"2092df98-6ea9-4aed-9637-5a0ed2adea0b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      FractionBox[
       RowBox[{"T", "-", 
        SuperscriptBox["T", "2"], "+", 
        SuperscriptBox["T", "3"]}], 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], "1", 
      FractionBox[
       RowBox[{"T", "-", 
        SuperscriptBox["T", "2"], "+", 
        SuperscriptBox["T", "3"]}], 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], "1", 
      FractionBox[
       RowBox[{"T", "-", 
        SuperscriptBox["T", "2"], "+", 
        SuperscriptBox["T", "3"]}], 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], "1"},
     {"0", "1", 
      FractionBox["1", 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], 
      FractionBox["T", 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], 
      FractionBox["T", 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], 
      FractionBox[
       SuperscriptBox["T", "2"], 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], "1"},
     {"0", "0", 
      FractionBox["1", 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], 
      FractionBox["T", 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], 
      FractionBox["T", 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], 
      FractionBox[
       SuperscriptBox["T", "2"], 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], "1"},
     {"0", "0", 
      FractionBox[
       RowBox[{"1", "-", "T"}], 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], 
      FractionBox["1", 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], 
      FractionBox["1", 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], 
      FractionBox["T", 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], "1"},
     {"0", "0", 
      FractionBox[
       RowBox[{"1", "-", "T"}], 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], 
      FractionBox[
       RowBox[{"T", "-", 
        SuperscriptBox["T", "2"]}], 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], 
      FractionBox["1", 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], 
      FractionBox["T", 
       RowBox[{"1", "-", "T", "+", 
        SuperscriptBox["T", "2"]}]], "1"},
     {"0", "0", "0", "0", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.852738361634517*^9, 3.8528223463417883`*^9, 
  3.853083051530238*^9, 3.853084674129024*^9, 3.853088291495449*^9, 
  3.85351579019988*^9, 3.853520774752636*^9, 3.862391555605261*^9, 
  3.863778366771651*^9},
 CellTags->"pdf",
 CellLabel->
  "Out[16]//MatrixForm=",ExpressionUUID->"0a9a885f-358f-463a-a783-\
4b71d06f4a40"]
}, Open  ]],

Cell["Here\[CloseCurlyQuote]s the same, in TeXForm:", "Text",
 CellChangeTimes->{{3.853083101849596*^9, 
  3.853083108951815*^9}},ExpressionUUID->"9f364b9d-aa9e-4b83-a220-\
03f77f319e2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "//", "MatrixForm"}], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.853083112365845*^9, 3.853083139624756*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"f5b80afc-f402-4603-a66c-f32e5a2dbf90"],

Cell["\<\
\\left(
\\begin{array}{ccccccc}
 1 & \\frac{T^3-T^2+T}{T^2-T+1} & 1 & \\frac{T^3-T^2+T}{T^2-T+1} & 1 &
   \\frac{T^3-T^2+T}{T^2-T+1} & 1 \\\\
 0 & 1 & \\frac{1}{T^2-T+1} & \\frac{T}{T^2-T+1} & \\frac{T}{T^2-T+1} &
   \\frac{T^2}{T^2-T+1} & 1 \\\\
 0 & 0 & \\frac{1}{T^2-T+1} & \\frac{T}{T^2-T+1} & \\frac{T}{T^2-T+1} &
   \\frac{T^2}{T^2-T+1} & 1 \\\\
 0 & 0 & \\frac{1-T}{T^2-T+1} & \\frac{1}{T^2-T+1} & \\frac{1}{T^2-T+1} &
   \\frac{T}{T^2-T+1} & 1 \\\\
 0 & 0 & \\frac{1-T}{T^2-T+1} & \\frac{T-T^2}{T^2-T+1} & \\frac{1}{T^2-T+1} &
   \\frac{T}{T^2-T+1} & 1 \\\\
 0 & 0 & 0 & 0 & 0 & 1 & 1 \\\\
 0 & 0 & 0 & 0 & 0 & 0 & 1 \\\\
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{3.853083179045166*^9, 3.853084674189835*^9, 
  3.853088291561817*^9, 3.8535157903774056`*^9, 3.853520774928974*^9, 
  3.862391580784887*^9, 3.863778368486476*^9},
 CellLabel->
  "Out[17]//TeXForm=",ExpressionUUID->"154f84d9-4c86-493d-bfa4-e908c194d207"]
}, Open  ]],

Cell["\<\
\\ifpub{}{\\needspace{30mm}}
It remains to blindly follow the two parts of Equation~\\eqref{eq:rho1}:\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
   3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
   3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
   3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
   3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
   3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
   3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
   3.852735412621481*^9, 3.85273545098026*^9}, {3.852735495380389*^9, 
   3.852735503764217*^9}, {3.8527393344065027`*^9, 3.852739335007718*^9}, 
   3.852739391775695*^9, {3.852820905783519*^9, 3.852820924357868*^9}, {
   3.852827576740825*^9, 3.852827643587768*^9}, {3.8528277187070045`*^9, 
   3.8528277514919214`*^9}, {3.852827835442848*^9, 3.852828042323033*^9}, {
   3.85282809135445*^9, 3.852828104307161*^9}, {3.8528281357229595`*^9, 
   3.8528283303548393`*^9}, {3.852828379594865*^9, 3.852828506635345*^9}, {
   3.8528285498823624`*^9, 3.852828581323343*^9}, {3.8530833678002634`*^9, 
   3.8530833680718613`*^9}, {3.862391537062922*^9, 3.862391541727538*^9}, {
   3.8644807198733068`*^9, 3.864480724122829*^9}, {3.8951533397391562`*^9, 
   3.895153344703091*^9}},
 CellTags->"tex",ExpressionUUID->"7f7bd280-4f85-4270-a206-f12a5c1f7c7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]1", "=", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "n"], 
    RowBox[{
     SubscriptBox["R", "1"], "@@", 
     RowBox[{"Cs", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}]}],
    " ", "-", " ", 
   RowBox[{
    SubsuperscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], 
     RowBox[{"2", "n"}]], 
    RowBox[{
     RowBox[{
     "\[CurlyPhi]", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["g", 
        RowBox[{"k", "\[InvisibleComma]", "k"}]], "-", 
       RowBox[{"1", "/", "2"}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8623916242877502`*^9, 3.862391628271907*^9}},
 CellTags->"pdf",
 CellLabel->"In[18]:=",ExpressionUUID->"c506099c-f283-47c0-b7ee-6ba4a99ff082"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", 
  SubscriptBox["g", 
   RowBox[{"4", ",", "4"}]], "-", 
  RowBox[{
   SubscriptBox["g", 
    RowBox[{"1", ",", "1"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SubscriptBox["g", 
      RowBox[{"4", ",", 
       SuperscriptBox["4", "+"]}]]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SubscriptBox["g", 
      RowBox[{"2", ",", 
       SuperscriptBox["2", "+"]}]]}], ")"}], " ", 
   SubscriptBox["g", 
    RowBox[{"5", ",", "5"}]]}], "-", 
  RowBox[{
   SubscriptBox["g", 
    RowBox[{"3", ",", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SubscriptBox["g", 
      RowBox[{"6", ",", 
       SuperscriptBox["6", "+"]}]]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["g", 
    RowBox[{"2", ",", "5"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"2", ",", 
       SuperscriptBox["2", "+"]}]], "-", 
     SubscriptBox["g", 
      RowBox[{"5", ",", "2"}]], "+", 
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["2", "+"], ",", "2"}]]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["g", 
    RowBox[{"4", ",", "1"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["g", 
       RowBox[{"1", ",", "4"}]]}], "+", 
     SubscriptBox["g", 
      RowBox[{"4", ",", 
       SuperscriptBox["4", "+"]}]], "+", 
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["4", "+"], ",", "4"}]]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["g", 
    RowBox[{"6", ",", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["g", 
       RowBox[{"3", ",", "6"}]]}], "+", 
     SubscriptBox["g", 
      RowBox[{"6", ",", 
       SuperscriptBox["6", "+"]}]], "+", 
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["6", "+"], ",", "6"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.862391628592078*^9, 3.863778371110937*^9},
 CellTags->"pdf",
 CellLabel->"Out[18]=",ExpressionUUID->"b2e6cab3-0459-40b6-aeb7-7a57febd91ab"]
}, Open  ]],

Cell["\<\
We replace each ${\\mathtt g}_{\\alpha\\beta}$ with the appropriate entry of \
\\verb$G$:\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
   3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
   3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
   3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
   3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
   3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
   3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
   3.852735412621481*^9, 3.85273545098026*^9}, {3.852735495380389*^9, 
   3.852735503764217*^9}, {3.8527393344065027`*^9, 3.852739335007718*^9}, 
   3.852739391775695*^9, {3.852820905783519*^9, 3.852820924357868*^9}, {
   3.852827576740825*^9, 3.852827643587768*^9}, {3.8528277187070045`*^9, 
   3.8528277514919214`*^9}, {3.852827835442848*^9, 3.852828042323033*^9}, {
   3.85282809135445*^9, 3.852828104307161*^9}, {3.8528281357229595`*^9, 
   3.8528283303548393`*^9}, {3.852828379594865*^9, 3.852828506635345*^9}, {
   3.8528285498823624`*^9, 3.852828581323343*^9}, {3.8530833678002634`*^9, 
   3.8530833680718613`*^9}, {3.862391537062922*^9, 3.862391537544088*^9}, {
   3.862391730950145*^9, 3.8623917843670616`*^9}},
 CellTags->"tex",ExpressionUUID->"756fb4cf-eaad-4752-aeb4-c181f2ab3039"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[CapitalDelta]", "2"], "\[Rho]1"}], "/.", 
   RowBox[{
    SuperscriptBox["\[Alpha]_", "+"], ":>", 
    RowBox[{"\[Alpha]", "+", "1"}]}]}], "/.", 
  RowBox[{
   SubscriptBox["g", 
    RowBox[{"\[Alpha]_", ",", "\[Beta]_"}]], ":>", 
   RowBox[{"G", "\[LeftDoubleBracket]", 
    RowBox[{"\[Alpha]", ",", "\[Beta]"}], 
    "\[RightDoubleBracket]"}]}]}]], "Input",
 CellChangeTimes->{3.862391830387295*^9, 3.863778392903475*^9},
 CellTags->"pdf",
 CellLabel->"In[19]:=",ExpressionUUID->"1d22a1ac-4db8-461b-b53f-4ea4527a173c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "T", "+", 
      SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox["T", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "T", "+", 
         SuperscriptBox["T", "2"]}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", 
        RowBox[{"1", "-", "T", "+", 
         SuperscriptBox["T", "2"]}]]}], 
      RowBox[{"1", "-", "T", "+", 
       SuperscriptBox["T", "2"]}]]}], ")"}]}], 
  SuperscriptBox["T", "2"]]], "Output",
 CellChangeTimes->{3.8623917994042234`*^9, 3.862391831079278*^9, 
  3.863778394460219*^9},
 CellTags->"pdf",
 CellLabel->"Out[19]=",ExpressionUUID->"0f47a77e-75c6-48c9-b2be-0c29a988b9dc"]
}, Open  ]],

Cell["\<\
Finally, we output both $\\Delta$ and $\\rho_1$. We factor them just to put \
them in a nicer form:\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
   3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
   3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
   3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
   3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
   3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
   3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
   3.852735412621481*^9, 3.85273545098026*^9}, {3.852735495380389*^9, 
   3.852735503764217*^9}, {3.8527393344065027`*^9, 3.852739335007718*^9}, 
   3.852739391775695*^9, {3.852820905783519*^9, 3.852820924357868*^9}, {
   3.852827576740825*^9, 3.852827643587768*^9}, {3.8528277187070045`*^9, 
   3.8528277514919214`*^9}, {3.852827835442848*^9, 3.852828042323033*^9}, {
   3.85282809135445*^9, 3.852828104307161*^9}, {3.8528281357229595`*^9, 
   3.8528283303548393`*^9}, {3.852828379594865*^9, 3.852828506635345*^9}, {
   3.85282860431427*^9, 3.852828661378773*^9}, {3.8623918503180666`*^9, 
   3.862391854277999*^9}, {3.8644805258423796`*^9, 3.864480533803135*^9}, {
   3.864480619236159*^9, 3.864480620698207*^9}},
 CellTags->"tex",ExpressionUUID->"aa193a14-fb60-41a5-9b42-eab14bf997a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "@", 
  RowBox[{"{", 
   RowBox[{"\[CapitalDelta]", ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "2"], "\[Rho]1"}], "/.", 
      RowBox[{
       SuperscriptBox["\[Alpha]_", "+"], ":>", 
       RowBox[{"\[Alpha]", "+", "1"}]}]}], "/.", 
     RowBox[{
      SubscriptBox["g", 
       RowBox[{"\[Alpha]_", ",", "\[Beta]_"}]], ":>", 
      RowBox[{"G", "\[LeftDoubleBracket]", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.852738631457465*^9, 3.852738632624759*^9}, {
   3.852738700513275*^9, 3.852738701497073*^9}, 3.862391866911832*^9, 
   3.863778400095186*^9},
 CellTags->"pdf",
 CellLabel->"In[20]:=",ExpressionUUID->"1465e137-091f-4c93-bf48-73170a2e35f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "-", "T", "+", 
     SuperscriptBox["T", "2"]}], "T"], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["T", "2"]}], ")"}]}], 
     SuperscriptBox["T", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8527385601104717`*^9, 3.852738633170344*^9, 
  3.8527387018962317`*^9, 3.8528223465298004`*^9, 3.853083051644899*^9, 
  3.8530846743454623`*^9, 3.8530882917013855`*^9, 3.853515790547951*^9, 
  3.853520775121749*^9, 3.862391867428136*^9, 3.863778400655451*^9},
 CellTags->"pdf",
 CellLabel->"Out[20]=",ExpressionUUID->"aaec7023-359b-4dac-9202-c6ab181a6a50"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A Demo Run", "Subsubsection",
 CellChangeTimes->{{3.863848890890311*^9, 
  3.8638488973540387`*^9}},ExpressionUUID->"998f7c48-9966-47fb-996d-\
401d309f96a8"],

Cell["\<\
\\subsection{A Demo Run}  \\label{ssec:Demo} Here are $\\Delta$ and $\\rho_1$ \
of all the knots with up to 6 crossings (a table up to 10 crossings is \
printed at~\\cite{PG}:\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
  3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
  3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
  3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
  3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
  3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
  3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
  3.852735412621481*^9, 3.85273545098026*^9}, {3.852735488036975*^9, 
  3.852735511787902*^9}, {3.8527391645062723`*^9, 3.852739202608201*^9}, {
  3.8649678171446266`*^9, 3.864967822485297*^9}, {3.865064465514288*^9, 
  3.8650645133226194`*^9}, {3.865064677474105*^9, 3.8650646785697947`*^9}},
 CellTags->"tex",ExpressionUUID->"45a9796f-180d-4cea-a49f-709560439ade"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "K", "}"}], ",", 
       RowBox[{"\[Rho]", "[", "K", "]"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"K", ",", 
       RowBox[{"AllKnots", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], "]"}]}], "}"}]}], "]"}], ",", " ", 
   RowBox[{"TableAlignments", "\[Rule]", "Center"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.850664582497331*^9, 3.850664612949525*^9}, 
   3.8506656221306663`*^9, {3.850666403844754*^9, 3.8506664050059953`*^9}, 
   3.852387728399137*^9, {3.852728829272257*^9, 3.852728834669531*^9}, {
   3.852728930981737*^9, 3.852728942334138*^9}, {3.864480776963343*^9, 
   3.864480825634044*^9}, {3.864480865075708*^9, 3.864480897258448*^9}, {
   3.8644809459553976`*^9, 3.864480957611254*^9}},
 CellTags->"pdf",
 CellLabel->"In[8]:=",ExpressionUUID->"0b4d754b-6edf-44a3-b649-9f1791f73f91"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory", "loading", 
   "\"Loading precomputed data in \
\\!\\(\\*RowBox[{\\\"\\\\\\\"PD4Knots`\\\\\\\"\\\"}]\\).\"", 2, 8, 1, 
   19290070155551848748, "Local", "KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.8644809784201145`*^9, 3.865065089074024*^9},
 CellTags->"pdf",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e2b69e85-dd56-4259-9cfc-a289cd7d245d"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"Knot", "[", 
      RowBox[{"3", ",", "1"}], "]"}], 
     FractionBox[
      RowBox[{"1", "-", "T", "+", 
       SuperscriptBox["T", "2"]}], "T"], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["T", "2"]}], ")"}]}], 
      SuperscriptBox["T", "2"]]},
    {
     RowBox[{"Knot", "[", 
      RowBox[{"4", ",", "1"}], "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "T"}], "+", 
        SuperscriptBox["T", "2"]}], "T"]}], "0"},
    {
     RowBox[{"Knot", "[", 
      RowBox[{"5", ",", "1"}], "]"}], 
     FractionBox[
      RowBox[{"1", "-", "T", "+", 
       SuperscriptBox["T", "2"], "-", 
       SuperscriptBox["T", "3"], "+", 
       SuperscriptBox["T", "4"]}], 
      SuperscriptBox["T", "2"]], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["T", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["T", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["T", "4"]}]}], ")"}]}], 
      SuperscriptBox["T", "4"]]},
    {
     RowBox[{"Knot", "[", 
      RowBox[{"5", ",", "2"}], "]"}], 
     FractionBox[
      RowBox[{"2", "-", 
       RowBox[{"3", " ", "T"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["T", "2"]}]}], "T"], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"4", " ", "T"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["T", "2"]}]}], ")"}]}], 
      SuperscriptBox["T", "2"]]},
    {
     RowBox[{"Knot", "[", 
      RowBox[{"6", ",", "1"}], "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "T"}]}], ")"}]}], "T"]}], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "T"}], "+", 
         SuperscriptBox["T", "2"]}], ")"}]}], 
      SuperscriptBox["T", "2"]]},
    {
     RowBox[{"Knot", "[", 
      RowBox[{"6", ",", "2"}], "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "T"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["T", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["T", "3"]}], "+", 
        SuperscriptBox["T", "4"]}], 
       SuperscriptBox["T", "2"]]}], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "T"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["T", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["T", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["T", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["T", "5"]}], "+", 
         SuperscriptBox["T", "6"]}], ")"}]}], 
      SuperscriptBox["T", "4"]]},
    {
     RowBox[{"Knot", "[", 
      RowBox[{"6", ",", "3"}], "]"}], 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "T"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["T", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["T", "3"]}], "+", 
       SuperscriptBox["T", "4"]}], 
      SuperscriptBox["T", "2"]], "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableAlignments -> Center]]]], "Output",
 CellChangeTimes->{
  3.8644808281570005`*^9, {3.864480870152827*^9, 3.864480898761483*^9}, {
   3.864480958338524*^9, 3.864480978822507*^9}, 3.865065089487848*^9},
 CellTags->"pdf",
 CellLabel->
  "Out[8]//TableForm=",ExpressionUUID->"467cfe52-f7c1-4355-8939-098cce65c38c"]
}, Open  ]],

Cell["\<\
Some comments are in order:
\\begin{itemize}
\\item If $\\bar{K}$ is the mirror of a knot $K$, then $\\rho_1(\\bar{K})(T) \
= -\\rho_1(K)(T^{-1})$. Indeed in~\\eqref{eq:rho1} both $R_1(c)$ and \
$\\varphi_k$ flip sign under reflection in a plane perpendicular to the plane \
of the knot diagram, and the matrix $A$ and hence also all the \
$g_{\\alpha\\beta}$\[CloseCurlyQuote]s are the same except for the \
substitution $T\\to T^{-1}$.
\\item $\\rho_1$ seems to always be divisible by $(T-1)^2$ and seems to \
always be palindromic ($\\rho_1(T)=\\rho_1(T^{-1})$). We are not sure why \
this is so.
\\item The last properties taken together would imply that $\\rho_1$ vanishes \
on amphicheiral knots, such as $4_1$ and $6_3$ above.
\\end{itemize}\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
   3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
   3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
   3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
   3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
   3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
   3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
   3.852735412621481*^9, 3.85273545098026*^9}, {3.852735488036975*^9, 
   3.852735511787902*^9}, {3.8527391645062723`*^9, 3.852739202608201*^9}, {
   3.8530848299904385`*^9, 3.8530848460782356`*^9}, {3.8530856652364707`*^9, 
   3.85308569288456*^9}, {3.8530857545255013`*^9, 3.853085770717321*^9}, {
   3.8530860551729507`*^9, 3.853086096652104*^9}, {3.853086130580735*^9, 
   3.8530861516762*^9}, {3.853086253189969*^9, 3.853086256699662*^9}, {
   3.853086390316509*^9, 3.853086614029063*^9}, {3.862313062131764*^9, 
   3.862313063420055*^9}, {3.862392120893826*^9, 3.862392123941841*^9}, {
   3.862392163398558*^9, 3.862392228254125*^9}, {3.864571510593351*^9, 
   3.8645715186170397`*^9}, {3.864571573209094*^9, 3.8645716192252812`*^9}, {
   3.864571800169637*^9, 3.864571854152804*^9}, {3.864571884920659*^9, 
   3.8645720629848623`*^9}, 3.864972108658038*^9, 3.864972161485504*^9, {
   3.865064449153091*^9, 3.86506446146584*^9}, {3.865064630034904*^9, 
   3.8650646342894974`*^9}, {3.8884378546531887`*^9, 3.888437904996579*^9}, {
   3.8884379932851667`*^9, 3.888438041756856*^9}, {3.8884381369811134`*^9, 
   3.8884382175878286`*^9}},
 CellTags->"tex",ExpressionUUID->"6ba132d3-ea2d-4a5e-82ec-c0e492433675"],

Cell["\<\
\\begin{figure}
\\[ \\resizebox{\\ifpub{\\linewidth}{6in}}{!}{\\input{figs/GST48-Marked.pdf_t}\
} \\]
\\caption{A 48-crossing knot \
from~\\cite{GompfScharlemannThompson:Counterexample}.} \\label{fig:GST48}
\\end{figure}
Next is one of our favourites, a knot \
from~\\cite{GompfScharlemannThompson:Counterexample} (see \
Figure~\\ref{fig:GST48}), which is a potential counterexample to the \
ribbon$=$slice conjecture~\\cite{Fox:Problems}. It takes about two minutes to \
compute $\\rho_1$ for this 48 crossing knot (note that Mathematica prints \
\\verb$Timing$ information is seconds, and that this information is highly \
dependent on the CPU used, how loaded it is, and even on its temperature at \
the time of the computation):\
\>", "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQXbt6Hmv9ljeO8/pbBUF0jEXf/AYgnTTzzCIQvc9F
Yy2Ilrr3aDOIzhGOYW8C0umz93KB6NVXo9RA9JVEOS0QPa1ASw9E75O7bAKi
+wqYrMH0WjEw7dT/zBVEt2ld9QDRlgLsviDaxisNTB97aJwNopMWiOaAaJ3H
k8tAtFdcfDWIfqbH2ACi68x+NoHVGU/wbgHSyWXBASB6zcb9wrpb3zi+aDgk
CqK1J6rXgOggvzn1YPELAe0g2vtLWCeIPt/xdA2I5rwnsglEJ00N2gai8xZ/
3QGirUSWHQXRi5LFjoHo6wqnroFosXcHPoHoTPMjPMePvXEUL3wLpq1mySx/
C6QnKNeB6X8HctaA6DOKHVtA9OXXXBIap984hjXOkgTRyyQlhLNZ3zq6rGsE
0y2/7+uA6GmR+vogGgC8N9fF
  "],
 CellTags->"tex",ExpressionUUID->"472309b9-1fed-4514-ad3a-b808cf660332"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "@", 
  RowBox[{"\[Rho]", "[", 
   RowBox[{"EPD", "[", 
    RowBox[{
     SubscriptBox["X", 
      RowBox[{"14", ",", "1"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"2", ",", "29"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"3", ",", "40"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"43", ",", "4"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"26", ",", "5"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"6", ",", "95"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"96", ",", "7"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"13", ",", "8"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"9", ",", "28"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"10", ",", "41"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"42", ",", "11"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"27", ",", "12"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"30", ",", "15"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"16", ",", "61"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"17", ",", "72"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"18", ",", "83"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"19", ",", "34"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"89", ",", "20"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"21", ",", "92"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"79", ",", "22"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"68", ",", "23"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"57", ",", "24"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"25", ",", "56"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"62", ",", "31"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"73", ",", "32"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"84", ",", "33"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"50", ",", "35"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"36", ",", "81"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"37", ",", "70"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"38", ",", "59"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"39", ",", "54"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"44", ",", "55"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"58", ",", "45"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"69", ",", "46"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"80", ",", "47"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"48", ",", "91"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"90", ",", "49"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"51", ",", "82"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"52", ",", "71"}]], ",", 
     SubscriptBox["X", 
      RowBox[{"53", ",", "60"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"63", ",", "74"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"64", ",", "85"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"76", ",", "65"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"87", ",", "66"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"67", ",", "94"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"75", ",", "86"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"88", ",", "77"}]], ",", 
     SubscriptBox[
      OverscriptBox["X", "_"], 
      RowBox[{"78", ",", "93"}]]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.849814514961333*^9, 3.849814579772374*^9}, {
   3.8498147701579747`*^9, 3.849814773196481*^9}, {3.8498148083167305`*^9, 
   3.8498148631083584`*^9}, 3.849856864192814*^9, {3.849856931599512*^9, 
   3.849856939358947*^9}, {3.8498621466738596`*^9, 3.849862147969261*^9}, 
   3.8506656263552203`*^9, {3.852387774983795*^9, 3.85238777699192*^9}, {
   3.8527387509050307`*^9, 3.8527387511598063`*^9}, {3.852738856592708*^9, 
   3.852738868705826*^9}, 3.853084414540194*^9},
 CellTags->"pdf",
 CellLabel->"In[23]:=",ExpressionUUID->"522dd71e-3a80-4705-a141-4e7d758753a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"158.625`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "T"}], "-", 
          SuperscriptBox["T", "2"], "-", 
          SuperscriptBox["T", "3"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["T", "4"]}], "-", 
          SuperscriptBox["T", "5"], "+", 
          SuperscriptBox["T", "8"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["T", "3"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["T", "4"]}], "+", 
          SuperscriptBox["T", "5"], "+", 
          SuperscriptBox["T", "6"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["T", "7"]}], "+", 
          SuperscriptBox["T", "8"]}], ")"}]}], 
       SuperscriptBox["T", "8"]]}], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["T", "16"]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"18", " ", "T"}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["T", "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["T", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["T", "4"]}], "+", 
         RowBox[{"42", " ", 
          SuperscriptBox["T", "5"]}], "-", 
         RowBox[{"62", " ", 
          SuperscriptBox["T", "6"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["T", "7"]}], "+", 
         RowBox[{"166", " ", 
          SuperscriptBox["T", "8"]}], "-", 
         RowBox[{"242", " ", 
          SuperscriptBox["T", "9"]}], "+", 
         RowBox[{"108", " ", 
          SuperscriptBox["T", "10"]}], "+", 
         RowBox[{"132", " ", 
          SuperscriptBox["T", "11"]}], "-", 
         RowBox[{"226", " ", 
          SuperscriptBox["T", "12"]}], "+", 
         RowBox[{"148", " ", 
          SuperscriptBox["T", "13"]}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["T", "14"]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["T", "15"]}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["T", "16"]}], "+", 
         RowBox[{"148", " ", 
          SuperscriptBox["T", "17"]}], "-", 
         RowBox[{"226", " ", 
          SuperscriptBox["T", "18"]}], "+", 
         RowBox[{"132", " ", 
          SuperscriptBox["T", "19"]}], "+", 
         RowBox[{"108", " ", 
          SuperscriptBox["T", "20"]}], "-", 
         RowBox[{"242", " ", 
          SuperscriptBox["T", "21"]}], "+", 
         RowBox[{"166", " ", 
          SuperscriptBox["T", "22"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["T", "23"]}], "-", 
         RowBox[{"62", " ", 
          SuperscriptBox["T", "24"]}], "+", 
         RowBox[{"42", " ", 
          SuperscriptBox["T", "25"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["T", "26"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["T", "27"]}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["T", "28"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["T", "29"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["T", "30"]}]}], ")"}]}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852738936626773*^9, 3.852822480628027*^9, 
  3.85308317864823*^9, 3.8530844165966067`*^9, 3.85308456861526*^9, 
  3.853084625531955*^9, 3.853084740578396*^9, 3.8530883624360685`*^9, 
  3.853515962834306*^9, 3.853520856507567*^9, 3.8623920717557583`*^9},
 CellTags->"pdf",
 CellLabel->"Out[23]=",ExpressionUUID->"cdd503a3-cf81-43a8-830b-74ec4f90e933"]
}, Open  ]],

Cell["\<\
\\subsection{The Separation Power of $\\rho_1$} Let us check how powerful \
$\\rho_1$ is on knots with up to 12 crossings:\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
  3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
  3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
  3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
  3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
  3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
  3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
  3.852735412621481*^9, 3.85273545098026*^9}, {3.852735488036975*^9, 
  3.852735511787902*^9}, {3.8527391645062723`*^9, 3.852739202608201*^9}, {
  3.862398858611015*^9, 3.862398871100395*^9}, {3.862398913842829*^9, 
  3.862398917074333*^9}, {3.862399769240883*^9, 3.862399798297267*^9}, {
  3.86506465881878*^9, 3.865064661985875*^9}},
 CellTags->"tex",ExpressionUUID->"75b1ba30-b4a3-46eb-9eb8-d35fbbb9de39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"NumberOfKnots", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "12"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Length", "@", 
    RowBox[{"Union", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Rho]", "[", "K", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"K", ",", 
         RowBox[{"AllKnots", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "12"}], "}"}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "@", 
    RowBox[{"Union", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"HOMFLYPT", "[", "K", "]"}], ",", " ", 
         RowBox[{"Kh", "[", "K", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"K", ",", 
         RowBox[{"AllKnots", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "12"}], "}"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
  "}"}]], "Input",
 Editable->False,
 Evaluatable->False,
 CellChangeTimes->{{3.855760282440513*^9, 3.855760289816143*^9}, {
  3.85584092981418*^9, 3.855840967840314*^9}, {3.8558412728267765`*^9, 
  3.855841273321605*^9}, {3.855873318680587*^9, 3.855873325080466*^9}},
 CellTags->"pdf",ExpressionUUID->"cc6fd2b1-5254-47bb-bbac-6a902d762976"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2977", ",", "2882", ",", "2785"}], "}"}]], "Output",
 Editable->False,
 CellChangeTimes->{3.855841210717456*^9},
 CellTags->"pdf",
 CellLabel->"Out[34]=",ExpressionUUID->"31981e2b-7d9c-4acb-ba76-d02dda6a0d87"]
}, Open  ]],

Cell["\<\
So the pair $(\\Delta,\\rho_1)$ attains 2,882 distinct values on the 2,977 \
prime knots with up to 12 crossings (a deficit of 95), whereas the pair \
$(H,Kh)=$ (HOMFLYPT polynomial, Khovanov Homology) attains only 2,785 \
distinct values on the same knots (a deficit of 192).\
\>", "Text",
 CellChangeTimes->{{3.855840994405172*^9, 3.855841128371933*^9}, {
   3.8558414303487678`*^9, 3.855841451993804*^9}, {3.855841499067362*^9, 
   3.8558414997271376`*^9}, {3.85584821867109*^9, 3.855848262303777*^9}, {
   3.85587329835979*^9, 3.855873304248331*^9}, {3.862400244129846*^9, 
   3.8624002544751663`*^9}, 3.862400294505121*^9, {3.8624003573693066`*^9, 
   3.862400359320623*^9}},
 CellTags->"tex",ExpressionUUID->"a325cd83-0589-48ee-bf00-cf6003803d85"],

Cell["\<\
In our spare time we computed all of these invariants on all the prime knots \
with up to 14 crossings. On these 59,937 knots the pair $(\\Delta,\\rho_1)$ \
attains 53,684 distinct values (a deficit of 6,253) whereas the pair $(H,Kh)$ \
attains only 49,149 distinct values on the same knots (a deficit of 10,788).\
\>", "Text",
 CellChangeTimes->{{3.855840994405172*^9, 3.855841128371933*^9}, {
  3.8558414303487678`*^9, 3.855841451993804*^9}, {3.855841499067362*^9, 
  3.8558414997271376`*^9}, {3.85584821867109*^9, 3.855848262303777*^9}, {
  3.85587329835979*^9, 3.855873304248331*^9}, {3.8623989725559406`*^9, 
  3.862398993171376*^9}, {3.862399129290923*^9, 3.862399145737998*^9}, {
  3.862399194634755*^9, 3.862399201642639*^9}, {3.862399316682363*^9, 
  3.862399343314012*^9}, {3.862399647586456*^9, 3.862399710905387*^9}, {
  3.862400307119903*^9, 3.862400309168523*^9}},
 CellTags->"tex",ExpressionUUID->"2a293b77-3d94-4ebc-95d8-302b7a3ca80d"],

Cell["\<\
Hence the pair $(\\Delta,\\rho_1)$, computable in polynomial time by simple \
programs, seems stronger than the pair $(H,Kh)$, which is more difficult to \
program and (for all we know) cannot be computed in polynomial time. We are \
not aware of another poly-time invariant as strong as the pair \
$(\\Delta,\\rho_1)$.\
\>", "Text",
 CellChangeTimes->{{3.855840994405172*^9, 3.855841128371933*^9}, {
  3.8558414303487678`*^9, 3.855841451993804*^9}, {3.855841499067362*^9, 
  3.8558414997271376`*^9}, {3.85584821867109*^9, 3.855848262303777*^9}, {
  3.85587329835979*^9, 3.855873304248331*^9}, {3.8623989725559406`*^9, 
  3.862398993171376*^9}, {3.862399129290923*^9, 3.862399145737998*^9}, {
  3.862399194634755*^9, 3.862399201642639*^9}, {3.862399316682363*^9, 
  3.862399343314012*^9}, {3.862399647586456*^9, 3.862399710905387*^9}, {
  3.862399984832861*^9, 3.862400125792984*^9}, {3.862400177576973*^9, 
  3.8624001782650504`*^9}, {3.862400314896658*^9, 3.862400316520719*^9}, {
  3.864609258205273*^9, 3.864609297492654*^9}},
 CellTags->"tex",ExpressionUUID->"ec691b1b-26bf-491b-8b6e-2cf9736fc3c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Genus", "Subsubsection",
 CellChangeTimes->{{3.863848890890311*^9, 3.8638488973540387`*^9}, {
  3.8732128680645576`*^9, 
  3.873212868687947*^9}},ExpressionUUID->"41443f4d-33e8-4fbc-994c-\
183c5efa5e5d"],

Cell["\<\
\\subsection{$\\rho_1$ and the Knot Genus}  \\label{ssec:Genus} Here are the \
25 knots with up to 12 crossings for which the genus bound coming from \
$\\rho_1$ is better than the genus bound coming from the Alexander polynomial \
(see Theorem~\\ref{thm:Genus}):\
\>", "Text",
 CellChangeTimes->{{3.852728364958433*^9, 3.8527284601737804`*^9}, {
  3.85273164444438*^9, 3.852731670393723*^9}, {3.8527317532583914`*^9, 
  3.852731807089612*^9}, {3.852734522877371*^9, 3.85273454992522*^9}, {
  3.8527347708385825`*^9, 3.852734800949442*^9}, {3.852734833326243*^9, 
  3.852734886597503*^9}, {3.852734936076239*^9, 3.852734936708686*^9}, {
  3.852735023204987*^9, 3.852735046661441*^9}, {3.8527350802207303`*^9, 
  3.852735083196562*^9}, {3.85273532162131*^9, 3.852735328675828*^9}, {
  3.852735412621481*^9, 3.85273545098026*^9}, {3.852735488036975*^9, 
  3.852735511787902*^9}, {3.8527391645062723`*^9, 3.852739202608201*^9}, {
  3.8649678171446266`*^9, 3.864967822485297*^9}, {3.865064465514288*^9, 
  3.8650645133226194`*^9}, {3.865064677474105*^9, 3.8650646785697947`*^9}, {
  3.873212891415512*^9, 3.873213006687798*^9}, {3.8732152074378176`*^9, 
  3.8732152075354185`*^9}},ExpressionUUID->"fca5c439-bfa1-4cf3-a755-\
280ac1c85289"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Breadth", "[", "p_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Exponent", "[", 
     RowBox[{"p", ",", "T", ",", "Max"}], "]"}], "-", 
    RowBox[{"Exponent", "[", 
     RowBox[{"p", ",", "T", ",", "Min"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Breadth", "[", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "K", "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], "]"}], "/", "2"}], "<", 
       RowBox[{
        RowBox[{"Breadth", "[", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "K", "]"}], "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}], "]"}], "/", "4"}]}], ",", "K", ",", 
      "Nothing"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"K", ",", 
      RowBox[{"AllKnots", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "12"}], "}"}], "]"}]}], "}"}]}], "]"}], " ", "/.", 
  " ", 
  RowBox[{
   RowBox[{"Knot", "[", 
    RowBox[{"n_", ",", "NonAlternating", ",", "k_"}], "]"}], ":>", 
   SubscriptBox["n", 
    RowBox[{"\"\<n\>\"", "<>", 
     RowBox[{"ToString", "[", "k", "]"}]}]]}]}]}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.873208451038311*^9, 3.873208452990097*^9}, {
   3.873208580850001*^9, 3.873208582648767*^9}, {3.873208647678882*^9, 
   3.873208656562419*^9}, {3.873208719235326*^9, 3.873208827433271*^9}, {
   3.873208868162803*^9, 3.873208888865481*^9}, {3.8732089794429517`*^9, 
   3.873208996787664*^9}, 3.873209960904719*^9, {3.873210183778641*^9, 
   3.873210187818005*^9}, {3.8732114818497553`*^9, 3.873211539658366*^9}, {
   3.8732118199719996`*^9, 3.873211857385034*^9}, {3.873215153896777*^9, 
   3.873215185663028*^9}, {3.873215263447006*^9, 3.8732153081357384`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"3048eeaf-138f-417c-a033-b1bdecb8e0b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["11", "\<\"n34\"\>"], ",", 
   SubscriptBox["11", "\<\"n42\"\>"], ",", 
   SubscriptBox["11", "\<\"n67\"\>"], ",", 
   SubscriptBox["11", "\<\"n97\"\>"], ",", 
   SubscriptBox["12", "\<\"n23\"\>"], ",", 
   SubscriptBox["12", "\<\"n31\"\>"], ",", 
   SubscriptBox["12", "\<\"n51\"\>"], ",", 
   SubscriptBox["12", "\<\"n124\"\>"], ",", 
   SubscriptBox["12", "\<\"n129\"\>"], ",", 
   SubscriptBox["12", "\<\"n256\"\>"], ",", 
   SubscriptBox["12", "\<\"n257\"\>"], ",", 
   SubscriptBox["12", "\<\"n264\"\>"], ",", 
   SubscriptBox["12", "\<\"n267\"\>"], ",", 
   SubscriptBox["12", "\<\"n268\"\>"], ",", 
   SubscriptBox["12", "\<\"n293\"\>"], ",", 
   SubscriptBox["12", "\<\"n313\"\>"], ",", 
   SubscriptBox["12", "\<\"n321\"\>"], ",", 
   SubscriptBox["12", "\<\"n411\"\>"], ",", 
   SubscriptBox["12", "\<\"n430\"\>"], ",", 
   SubscriptBox["12", "\<\"n457\"\>"], ",", 
   SubscriptBox["12", "\<\"n519\"\>"], ",", 
   SubscriptBox["12", "\<\"n665\"\>"], ",", 
   SubscriptBox["12", "\<\"n750\"\>"], ",", 
   SubscriptBox["12", "\<\"n812\"\>"], ",", 
   SubscriptBox["12", "\<\"n830\"\>"]}], "}"}]], "Output",
 CellChangeTimes->{{3.873208857604424*^9, 3.873208878933641*^9}, 
   3.873208947959131*^9, 3.873209956585308*^9, 3.8732101804378324`*^9, 
   3.873211542775606*^9, 3.873211861101843*^9, 3.873215122768341*^9, {
   3.873215175351395*^9, 3.8732151865970573`*^9}, 3.873215311199854*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"ff480fbb-ab41-4b7f-b8b5-cfc36c9850b2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The g-Rules", "Subsubsection",
 CellChangeTimes->{{3.8638489184664707`*^9, 3.8638489352101984`*^9}, {
  3.864205735011733*^9, 
  3.8642057394194937`*^9}},ExpressionUUID->"1f897e90-c050-4869-ada3-\
7ac74e105f74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nb2tex$TeXFileName", " ", "=", " ", "\"\<gRules.tex\>\""}], 
  ";"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.863520310975703*^9, 3.863520344521419*^9}, {
   3.863520575975937*^9, 3.863520576760415*^9}, {3.8635206461273937`*^9, 
   3.863520650431235*^9}, {3.863520729487662*^9, 3.863520737182933*^9}, 
   3.863520785174218*^9, {3.863520840600787*^9, 3.863520843975188*^9}, {
   3.86352736888927*^9, 3.863527401477293*^9}, {3.864205747212908*^9, 
   3.864205748589072*^9}},
 CellTags->"exec",ExpressionUUID->"7ef3662d-9384-4d35-90ec-1e8d242edd52"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Delta]", 
    RowBox[{"i_", ",", "j_"}]], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"i", "===", "j"}], ",", "1", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["gRules", 
   RowBox[{"s_", ",", "i_", ",", "j_"}]], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"i", "\[InvisibleComma]", "\[Beta]_"}]], ":>", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"i", "\[InvisibleComma]", "\[Beta]"}]], "+", 
      RowBox[{
       SuperscriptBox["T", "s"], 
       SubscriptBox["g", 
        RowBox[{
         SuperscriptBox["i", "+"], ",", "\[Beta]"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["T", "s"]}], ")"}], 
       SubscriptBox["g", 
        RowBox[{
         SuperscriptBox["j", "+"], ",", "\[Beta]"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"j", "\[InvisibleComma]", "\[Beta]_"}]], ":>", 
     RowBox[{
      SubscriptBox["\[Delta]", 
       RowBox[{"j", "\[InvisibleComma]", "\[Beta]"}]], "+", 
      SubscriptBox["g", 
       RowBox[{
        SuperscriptBox["j", "+"], ",", "\[Beta]"}]]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"\[Alpha]_", ",", "i"}]], ":>", 
     RowBox[{
      SuperscriptBox["T", 
       RowBox[{"-", "s"}]], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"\[Alpha]", ",", 
          SuperscriptBox["i", "+"]}]], "-", 
        SubscriptBox["\[Delta]", 
         RowBox[{"\[Alpha]", ",", 
          SuperscriptBox["i", "+"]}]]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"\[Alpha]_", "\[InvisibleComma]", "j"}]], ":>", 
     RowBox[{
      SubscriptBox["g", 
       RowBox[{"\[Alpha]", ",", 
        SuperscriptBox["j", "+"]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["T", "s"]}], ")"}], 
       SubscriptBox["g", 
        RowBox[{"\[Alpha]", "\[InvisibleComma]", "i"}]]}], "-", 
      SubscriptBox["\[Delta]", 
       RowBox[{"\[Alpha]", ",", 
        SuperscriptBox["j", "+"]}]]}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[Alpha]_", "+"], ")"}], "+"], ":=", 
    SuperscriptBox["\[Alpha]", "\"\<++\>\""]}], ";"}], "    ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "is", " ", "for", " ", "cosmetic", " ", "reasons", " ", 
    "only"}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.855177224424778*^9, 3.855177248723222*^9}, {
   3.8551775874108195`*^9, 3.855177587810971*^9}, {3.855601896967578*^9, 
   3.855601940289011*^9}, {3.855693843827558*^9, 3.855693847483653*^9}, {
   3.855728436785862*^9, 3.8557284414053593`*^9}, 3.855728557037588*^9, {
   3.8557287611569977`*^9, 3.8557287631978083`*^9}, {3.8557288624293866`*^9, 
   3.8557288959569635`*^9}, {3.855850011057119*^9, 3.855850013712795*^9}, {
   3.8635188771135817`*^9, 3.8635188899170136`*^9}, {3.863541129069723*^9, 
   3.863541129429872*^9}, {3.863776744282651*^9, 3.863776792578544*^9}, {
   3.86377844559247*^9, 3.863778494087215*^9}, {3.8650650174867964`*^9, 
   3.8650650428820896`*^9}},
 CellTags->"pdf",
 CellLabel->"In[5]:=",ExpressionUUID->"9f563d94-bdbb-4d18-affd-cc99da9a062d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Invariance Under R3", "Subsubsection",
 CellChangeTimes->{{3.8638489184664707`*^9, 
  3.8638489352101984`*^9}},ExpressionUUID->"5d3a6b83-877f-45a0-930a-\
7a8fee1f21dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "nb2tex$TeXFileName", " ", "=", " ", "\"\<Invariance-R3-Short.tex\>\""}], 
  ";"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.863520310975703*^9, 3.863520344521419*^9}, {
   3.863520575975937*^9, 3.863520576760415*^9}, {3.8635206461273937`*^9, 
   3.863520650431235*^9}, {3.863520729487662*^9, 3.863520737182933*^9}, 
   3.863520785174218*^9, {3.863520840600787*^9, 3.863520843975188*^9}, {
   3.86352736888927*^9, 3.863527401477293*^9}, {3.864288488795019*^9, 
   3.864288489986715*^9}},
 CellTags->"exec",ExpressionUUID->"2887ad45-ba42-4e23-95a6-2c6f5077b60e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lhs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", "j", ",", "k"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", "i", ",", 
       SuperscriptBox["k", "+"]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", 
       SuperscriptBox["i", "+"], ",", 
       SuperscriptBox["j", "+"]}], "]"}]}], "//.", 
    RowBox[{
     SubscriptBox["gRules", 
      RowBox[{"1", ",", "j", ",", "k"}]], "\[Union]", 
     SubscriptBox["gRules", 
      RowBox[{"1", ",", "i", ",", 
       SuperscriptBox["k", "+"]}]], "\[Union]", 
     SubscriptBox["gRules", 
      RowBox[{"1", ",", 
       SuperscriptBox["i", "+"], ",", 
       SuperscriptBox["j", "+"]}]]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rhs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", "i", ",", "j"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", 
       SuperscriptBox["i", "+"], ",", "k"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", 
       SuperscriptBox["j", "+"], ",", 
       SuperscriptBox["k", "+"]}], "]"}]}], "//.", 
    RowBox[{
     SubscriptBox["gRules", 
      RowBox[{"1", ",", "i", ",", "j"}]], "\[Union]", 
     SubscriptBox["gRules", 
      RowBox[{"1", ",", 
       SuperscriptBox["i", "+"], ",", "k"}]], "\[Union]", 
     SubscriptBox["gRules", 
      RowBox[{"1", ",", 
       SuperscriptBox["j", "+"], ",", 
       SuperscriptBox["k", "+"]}]]}]}]}], ";"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{"lhs", "==", "rhs"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8551773197537165`*^9, 3.855177342408785*^9}, {
   3.855177406395336*^9, 3.8551774608660684`*^9}, {3.8551776184344893`*^9, 
   3.8551777239383*^9}, {3.855693935978408*^9, 3.855694044794144*^9}, {
   3.85572845183586*^9, 3.855728472573074*^9}, {3.85572851443227*^9, 
   3.855728550789266*^9}, {3.8557285813889775`*^9, 3.855728593796813*^9}, {
   3.863540956774221*^9, 3.863541084860684*^9}, {3.863541207914571*^9, 
   3.863541329352256*^9}, {3.863590248588702*^9, 3.863590282075605*^9}, 
   3.8637766958435044`*^9, {3.863778497167427*^9, 3.863778497655425*^9}, {
   3.8642885023622274`*^9, 3.8642885116195517`*^9}, {3.864288567750527*^9, 
   3.864288593187033*^9}},
 CellTags->"pdf",
 CellLabel->"In[9]:=",ExpressionUUID->"473fc610-d4b4-4b1b-b3f4-9b25565cd99f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8642885731510754`*^9, 3.864288593722861*^9}, 
   3.8650651003158803`*^9},
 CellTags->"pdf",
 CellLabel->"Out[11]=",ExpressionUUID->"d35962ef-971e-4f3f-b2a6-1fd67ae114a4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"nb2tex$TeXFileName", " ", "=", " ", "\"\<Invariance-R3.tex\>\""}], 
  ";"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.863520310975703*^9, 3.863520344521419*^9}, {
   3.863520575975937*^9, 3.863520576760415*^9}, {3.8635206461273937`*^9, 
   3.863520650431235*^9}, {3.863520729487662*^9, 3.863520737182933*^9}, 
   3.863520785174218*^9, {3.863520840600787*^9, 3.863520843975188*^9}, {
   3.86352736888927*^9, 3.863527401477293*^9}},
 CellTags->"exec",ExpressionUUID->"1266dc1f-1d88-49ea-8290-d4ead6734601"],

Cell["\\ifpub{}{\\needspace{30mm}}", "Text",
 CellChangeTimes->{{3.855840994405172*^9, 3.855841128371933*^9}, {
  3.8558414303487678`*^9, 3.855841451993804*^9}, {3.855841499067362*^9, 
  3.8558414997271376`*^9}, {3.85584821867109*^9, 3.855848262303777*^9}, {
  3.85587329835979*^9, 3.855873304248331*^9}, {3.8623989725559406`*^9, 
  3.862398993171376*^9}, {3.862399129290923*^9, 3.862399145737998*^9}, {
  3.862399194634755*^9, 3.862399201642639*^9}, {3.862399316682363*^9, 
  3.862399343314012*^9}, {3.862399647586456*^9, 3.862399710905387*^9}, {
  3.862399984832861*^9, 3.862400125792984*^9}, {3.862400177576973*^9, 
  3.8624001782650504`*^9}, {3.862400314896658*^9, 3.862400316520719*^9}, {
  3.863778598157778*^9, 3.863778626078227*^9}, {3.863778816422138*^9, 
  3.8637788172292633`*^9}, {3.864636897777318*^9, 3.86463690521494*^9}, {
  3.895153350329338*^9, 3.8951533556394777`*^9}},
 CellTags->"tex",ExpressionUUID->"aed1d226-ea2d-49e1-aa5d-1797168c90d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lhs", "=", 
  RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", "j", ",", "k"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", "i", ",", 
       SuperscriptBox["k", "+"]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", 
       SuperscriptBox["i", "+"], ",", 
       SuperscriptBox["j", "+"]}], "]"}]}], "//.", 
    RowBox[{
     SubscriptBox["gRules", 
      RowBox[{"1", ",", "j", ",", "k"}]], "\[Union]", 
     SubscriptBox["gRules", 
      RowBox[{"1", ",", "i", ",", 
       SuperscriptBox["k", "+"]}]], "\[Union]", 
     SubscriptBox["gRules", 
      RowBox[{"1", ",", 
       SuperscriptBox["i", "+"], ",", 
       SuperscriptBox["j", "+"]}]]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8551773197537165`*^9, 3.855177342408785*^9}, {
   3.855177406395336*^9, 3.8551774608660684`*^9}, {3.8551776184344893`*^9, 
   3.8551777239383*^9}, {3.855693935978408*^9, 3.855694044794144*^9}, {
   3.85572845183586*^9, 3.855728472573074*^9}, {3.85572851443227*^9, 
   3.855728550789266*^9}, {3.8557285813889775`*^9, 3.855728593796813*^9}, {
   3.863540956774221*^9, 3.863541084860684*^9}, {3.863541207914571*^9, 
   3.863541329352256*^9}, {3.863590248588702*^9, 3.863590282075605*^9}, 
   3.8637766958435044`*^9, {3.863778497167427*^9, 3.863778497655425*^9}},
 CellTags->"pdf",
 CellLabel->"In[29]:=",ExpressionUUID->"1898bfa3-19fc-46bd-9fad-781dcf51544f"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["T", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T", " ", 
      SubsuperscriptBox["g", 
       RowBox[{
        SuperscriptBox["j", "\<\"++\"\>"], ",", 
        SuperscriptBox["i", "\<\"++\"\>"]}], "2"]}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["g", 
       RowBox[{
        SuperscriptBox["j", "\<\"++\"\>"], ",", 
        SuperscriptBox["i", "\<\"++\"\>"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["T", "2"], "+", 
        RowBox[{
         SuperscriptBox["T", "2"], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["i", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["T", "2"], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["j", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}], "+", 
        SubscriptBox["g", 
         RowBox[{
          SuperscriptBox["k", "\<\"++\"\>"], ",", 
          SuperscriptBox["i", "\<\"++\"\>"]}]], "-", 
        RowBox[{"2", " ", "T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["i", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["T", "2"], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["i", "\<\"++\"\>"]}]]}], "-", 
        RowBox[{"T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["T", "2"], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["g", 
       RowBox[{
        SuperscriptBox["i", "\<\"++\"\>"], ",", 
        SuperscriptBox["i", "\<\"++\"\>"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["j", "\<\"++\"\>"], ",", 
           SuperscriptBox["i", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["T", "2"], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["j", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}], "-", 
        SubscriptBox["g", 
         RowBox[{
          SuperscriptBox["k", "\<\"++\"\>"], ",", 
          SuperscriptBox["i", "\<\"++\"\>"]}]], "+", 
        RowBox[{"T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["i", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["T", "2"], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["k", "\<\"++\"\>"]}]]}]}], ")"}]}], "+", 
     RowBox[{"T", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "T"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
         SubsuperscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["i", "\<\"++\"\>"]}], "2"]}], "+", 
        RowBox[{"2", " ", "T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{"2", " ", "T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["j", "\<\"++\"\>"], ",", 
           SuperscriptBox["k", "\<\"++\"\>"]}]], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}], "2"]}], "-", 
        RowBox[{"2", " ", "T", " ", 
         SubsuperscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["j", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
            SubscriptBox["g", 
             RowBox[{
              SuperscriptBox["k", "\<\"++\"\>"], ",", 
              SuperscriptBox["i", "\<\"++\"\>"]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
            SubscriptBox["g", 
             RowBox[{
              SuperscriptBox["k", "\<\"++\"\>"], ",", 
              SuperscriptBox["j", "\<\"++\"\>"]}]]}], "+", 
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["g", 
               RowBox[{
                SuperscriptBox["k", "\<\"++\"\>"], ",", 
                SuperscriptBox["k", "\<\"++\"\>"]}]]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{"4", " ", "T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["k", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["i", "\<\"++\"\>"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"T", "+", 
           RowBox[{"T", " ", 
            SubscriptBox["g", 
             RowBox[{
              SuperscriptBox["i", "\<\"++\"\>"], ",", 
              SuperscriptBox["k", "\<\"++\"\>"]}]]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
            SubscriptBox["g", 
             RowBox[{
              SuperscriptBox["k", "\<\"++\"\>"], ",", 
              SuperscriptBox["j", "\<\"++\"\>"]}]]}], "-", 
           RowBox[{"2", " ", "T", " ", 
            SubscriptBox["g", 
             RowBox[{
              SuperscriptBox["k", "\<\"++\"\>"], ",", 
              SuperscriptBox["k", "\<\"++\"\>"]}]]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.863590266329421*^9, 3.8635902827060986`*^9}, {
  3.863776887716218*^9, 3.8637768946376796`*^9}, {3.863778500676354*^9, 
  3.863778523288767*^9}, {3.8637786666850395`*^9, 3.8637786806490183`*^9}},
 CellTags->"pdf",
 CellLabel->"Out[29]=",ExpressionUUID->"77fda4f3-df09-4fb9-b014-931102856e47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rhs", "=", 
  RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", "i", ",", "j"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", 
       SuperscriptBox["i", "+"], ",", "k"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", 
       SuperscriptBox["j", "+"], ",", 
       SuperscriptBox["k", "+"]}], "]"}]}], "//.", 
    RowBox[{
     SubscriptBox["gRules", 
      RowBox[{"1", ",", "i", ",", "j"}]], "\[Union]", 
     SubscriptBox["gRules", 
      RowBox[{"1", ",", 
       SuperscriptBox["i", "+"], ",", "k"}]], "\[Union]", 
     SubscriptBox["gRules", 
      RowBox[{"1", ",", 
       SuperscriptBox["j", "+"], ",", 
       SuperscriptBox["k", "+"]}]]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8551773197537165`*^9, 3.855177342408785*^9}, {
  3.855177406395336*^9, 3.8551774608660684`*^9}, {3.8551776184344893`*^9, 
  3.8551777239383*^9}, {3.855693935978408*^9, 3.855694044794144*^9}, {
  3.85572845183586*^9, 3.855728472573074*^9}, {3.85572851443227*^9, 
  3.855728550789266*^9}, {3.8557285813889775`*^9, 3.855728593796813*^9}, {
  3.863540956774221*^9, 3.863541084860684*^9}, {3.863541207914571*^9, 
  3.863541329352256*^9}, {3.863590248588702*^9, 3.8635902631526113`*^9}, {
  3.863590296915676*^9, 3.8635903058832197`*^9}},
 CellTags->"pdf",
 CellLabel->"In[30]:=",ExpressionUUID->"02c11ab1-948b-4fc9-9aa8-9fe9fc573e84"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["T", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T", " ", 
      SubsuperscriptBox["g", 
       RowBox[{
        SuperscriptBox["j", "\<\"++\"\>"], ",", 
        SuperscriptBox["i", "\<\"++\"\>"]}], "2"]}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["g", 
       RowBox[{
        SuperscriptBox["j", "\<\"++\"\>"], ",", 
        SuperscriptBox["i", "\<\"++\"\>"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["T", "2"], "+", 
        RowBox[{
         SuperscriptBox["T", "2"], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["i", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["T", "2"], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["j", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}], "+", 
        SubscriptBox["g", 
         RowBox[{
          SuperscriptBox["k", "\<\"++\"\>"], ",", 
          SuperscriptBox["i", "\<\"++\"\>"]}]], "-", 
        RowBox[{"2", " ", "T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["i", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["T", "2"], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["i", "\<\"++\"\>"]}]]}], "-", 
        RowBox[{"T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["T", "2"], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["g", 
       RowBox[{
        SuperscriptBox["i", "\<\"++\"\>"], ",", 
        SuperscriptBox["i", "\<\"++\"\>"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["j", "\<\"++\"\>"], ",", 
           SuperscriptBox["i", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["T", "2"], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["j", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}], "-", 
        SubscriptBox["g", 
         RowBox[{
          SuperscriptBox["k", "\<\"++\"\>"], ",", 
          SuperscriptBox["i", "\<\"++\"\>"]}]], "+", 
        RowBox[{"T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["i", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["T", "2"], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["k", "\<\"++\"\>"]}]]}]}], ")"}]}], "+", 
     RowBox[{"T", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "T"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
         SubsuperscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["i", "\<\"++\"\>"]}], "2"]}], "+", 
        RowBox[{"2", " ", "T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{"2", " ", "T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["j", "\<\"++\"\>"], ",", 
           SuperscriptBox["k", "\<\"++\"\>"]}]], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}], "2"]}], "-", 
        RowBox[{"2", " ", "T", " ", 
         SubsuperscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["j", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
            SubscriptBox["g", 
             RowBox[{
              SuperscriptBox["k", "\<\"++\"\>"], ",", 
              SuperscriptBox["i", "\<\"++\"\>"]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
            SubscriptBox["g", 
             RowBox[{
              SuperscriptBox["k", "\<\"++\"\>"], ",", 
              SuperscriptBox["j", "\<\"++\"\>"]}]]}], "+", 
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["g", 
               RowBox[{
                SuperscriptBox["k", "\<\"++\"\>"], ",", 
                SuperscriptBox["k", "\<\"++\"\>"]}]]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{"4", " ", "T", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["j", "\<\"++\"\>"]}]], " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["k", "\<\"++\"\>"]}]]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["g", 
          RowBox[{
           SuperscriptBox["k", "\<\"++\"\>"], ",", 
           SuperscriptBox["i", "\<\"++\"\>"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"T", "+", 
           RowBox[{"T", " ", 
            SubscriptBox["g", 
             RowBox[{
              SuperscriptBox["i", "\<\"++\"\>"], ",", 
              SuperscriptBox["k", "\<\"++\"\>"]}]]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
            SubscriptBox["g", 
             RowBox[{
              SuperscriptBox["k", "\<\"++\"\>"], ",", 
              SuperscriptBox["j", "\<\"++\"\>"]}]]}], "-", 
           RowBox[{"2", " ", "T", " ", 
            SubscriptBox["g", 
             RowBox[{
              SuperscriptBox["k", "\<\"++\"\>"], ",", 
              SuperscriptBox["k", "\<\"++\"\>"]}]]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8635903157653446`*^9, 3.863776897943925*^9, 
  3.863778689673246*^9},
 CellTags->"pdf",
 CellLabel->"Out[30]=",ExpressionUUID->"5d97ecb6-78e9-4e69-bb9c-dfaea5132684"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lhs", "==", "rhs"}]], "Input",
 CellChangeTimes->{{3.8551773197537165`*^9, 3.855177342408785*^9}, {
  3.855177406395336*^9, 3.8551774608660684`*^9}, {3.8551776184344893`*^9, 
  3.8551777239383*^9}, {3.855693935978408*^9, 3.855694044794144*^9}, {
  3.85572845183586*^9, 3.855728472573074*^9}, {3.85572851443227*^9, 
  3.855728550789266*^9}, {3.8557285813889775`*^9, 3.855728593796813*^9}, {
  3.863540956774221*^9, 3.863541084860684*^9}, {3.863541207914571*^9, 
  3.863541329352256*^9}, {3.863590248588702*^9, 3.8635902631526113`*^9}, {
  3.863590296915676*^9, 3.863590313594762*^9}},
 CellTags->"pdf",
 CellLabel->"In[31]:=",ExpressionUUID->"2194c4bd-c81f-443c-a728-857e8ae0875c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.863518898253255*^9, 3.8635410925320215`*^9, 3.8635411342629857`*^9, {
   3.863541243174184*^9, 3.86354133176017*^9}, {3.863590307061273*^9, 
   3.863590322525107*^9}, 3.8637768991414638`*^9, 3.863778691426147*^9},
 CellTags->"pdf",
 CellLabel->"Out[31]=",ExpressionUUID->"a8921b29-25eb-4373-aa66-120a15ea300c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Invariance Under R2c", "Subsubsection",
 CellChangeTimes->{{3.8638489184664707`*^9, 
  3.863848948201959*^9}},ExpressionUUID->"6edfade1-5668-4c0b-b392-\
52a87e5b0337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nb2tex$TeXFileName", " ", "=", " ", "\"\<Invariance-R2c.tex\>\""}],
   ";"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.863520310975703*^9, 3.863520344521419*^9}, {
   3.863520575975937*^9, 3.863520576760415*^9}, {3.8635206461273937`*^9, 
   3.863520650431235*^9}, {3.863520729487662*^9, 3.863520737182933*^9}, 
   3.863520785174218*^9, {3.863520840600787*^9, 3.863520843975188*^9}, {
   3.86352736888927*^9, 3.863527401477293*^9}, {3.863772072394878*^9, 
   3.863772074232682*^9}},
 CellTags->"exec",ExpressionUUID->"5802db44-4304-4ad3-a607-e00e13de418f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["R", "1"], "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "i", ",", 
     SuperscriptBox["j", "+"]}], "]"}], "+", 
   RowBox[{
    SubscriptBox["R", "1"], "[", 
    RowBox[{"1", ",", 
     SuperscriptBox["i", "+"], ",", "j"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["j", "+"], ",", 
       SuperscriptBox["j", "+"]}]], "-", 
     RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"lhs", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "i", ",", 
       SuperscriptBox["j", "+"]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", 
       SuperscriptBox["i", "+"], ",", "j"}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["g", 
        RowBox[{
         SuperscriptBox["j", "+"], ",", 
         SuperscriptBox["j", "+"]}]], "-", 
       RowBox[{"1", "/", "2"}]}], ")"}]}], "//.", 
    RowBox[{
     SubscriptBox["gRules", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "i", ",", 
       SuperscriptBox["j", "+"]}]], "\[Union]", 
     SubscriptBox["gRules", 
      RowBox[{"1", ",", 
       SuperscriptBox["i", "+"], ",", "j"}]]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8551773197537165`*^9, 3.855177342408785*^9}, {
  3.855177406395336*^9, 3.8551774608660684`*^9}, {3.8551776184344893`*^9, 
  3.8551777239383*^9}, {3.855693935978408*^9, 3.855694044794144*^9}, {
  3.85572845183586*^9, 3.855728472573074*^9}, {3.85572851443227*^9, 
  3.855728550789266*^9}, {3.8557285813889775`*^9, 3.855728593796813*^9}, {
  3.863540956774221*^9, 3.863541084860684*^9}, {3.863541207914571*^9, 
  3.863541329352256*^9}, {3.863590248588702*^9, 3.863590282075605*^9}, {
  3.8637720841810894`*^9, 3.8637720848281775`*^9}, {3.863772119013466*^9, 
  3.863772177493059*^9}, {3.863772296367947*^9, 3.863772304284422*^9}, {
  3.863773094019205*^9, 3.863773097450411*^9}, {3.8637732395070515`*^9, 
  3.863773275057901*^9}, {3.863776420444008*^9, 3.863776420844205*^9}, {
  3.863778703063421*^9, 3.863778703463581*^9}},
 CellTags->"pdf",
 CellLabel->"In[32]:=",ExpressionUUID->"4b50309b-fc6c-4501-aaaf-bbdf02f2dd83"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SubscriptBox["g", 
      RowBox[{"j", ",", 
       SuperscriptBox["j", "+"]}]]}], ")"}], " ", 
   SubscriptBox["g", 
    RowBox[{
     SuperscriptBox["i", "+"], ",", 
     SuperscriptBox["i", "+"]}]]}], "+", 
  RowBox[{
   SubscriptBox["g", 
    RowBox[{"j", ",", 
     SuperscriptBox["i", "+"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"j", ",", 
       SuperscriptBox["j", "+"]}]], "-", 
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["i", "+"], ",", "j"}]], "+", 
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["j", "+"], ",", "j"}]]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["g", 
    RowBox[{"i", ",", "i"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["j", "+"], ",", 
       SuperscriptBox["j", "\<\"++\"\>"]}]]}], ")"}]}], "-", 
  RowBox[{
   SubscriptBox["g", 
    RowBox[{
     SuperscriptBox["j", "+"], ",", "i"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["g", 
       RowBox[{"i", ",", 
        SuperscriptBox["j", "+"]}]]}], "+", 
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["j", "\<\"++\"\>"], ",", 
       SuperscriptBox["j", "+"]}]], "+", 
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["j", "+"], ",", 
       SuperscriptBox["j", "\<\"++\"\>"]}]]}], ")"}]}], "-", 
  SubscriptBox["g", 
   RowBox[{
    SuperscriptBox["j", "+"], ",", 
    SuperscriptBox["j", "+"]}]]}]], "Output",
 CellChangeTimes->{3.8637722696540346`*^9, 3.863772333335413*^9, 
  3.863772398632104*^9, 3.86377309789647*^9, 3.863773275495131*^9, 
  3.8637764213241467`*^9, 3.863778704219978*^9},
 CellTags->"pdf",
 CellLabel->"Out[32]=",ExpressionUUID->"eea933cf-82e0-437f-b18e-34d3fb2c5144"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], "-", 
  SubscriptBox["g", 
   RowBox[{
    SuperscriptBox["j", "\<\"++\"\>"], ",", 
    SuperscriptBox["j", "\<\"++\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.8637722696540346`*^9, 3.863772333335413*^9, 
  3.863772398632104*^9, 3.86377309789647*^9, 3.863773275495131*^9, 
  3.8637764213241467`*^9, 3.8637787042268395`*^9},
 CellTags->"pdf",
 CellLabel->"Out[33]=",ExpressionUUID->"73b3787c-5c62-4791-9dc2-452d369ec326"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Invariance Under R1l", "Subsubsection",
 CellChangeTimes->{{3.8638489184664707`*^9, 3.863848948201959*^9}, {
  3.863868130105857*^9, 
  3.863868130226881*^9}},ExpressionUUID->"1a49b004-dfd7-4b22-b0c5-\
8074877c55a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nb2tex$TeXFileName", " ", "=", " ", "\"\<Invariance-R1l.tex\>\""}],
   ";"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.863520310975703*^9, 3.863520344521419*^9}, {
   3.863520575975937*^9, 3.863520576760415*^9}, {3.8635206461273937`*^9, 
   3.863520650431235*^9}, {3.863520729487662*^9, 3.863520737182933*^9}, 
   3.863520785174218*^9, {3.863520840600787*^9, 3.863520843975188*^9}, {
   3.86352736888927*^9, 3.863527401477293*^9}, {3.863772072394878*^9, 
   3.863772074232682*^9}, {3.863869751974678*^9, 3.863869752112291*^9}},
 CellTags->"exec",ExpressionUUID->"3768a3d5-64ab-457d-957b-3c57c48dd53a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"lhs1", "=", 
  RowBox[{
   RowBox[{
    SubscriptBox["R", "1"], "[", 
    RowBox[{"1", ",", 
     SuperscriptBox["i", "+"], ",", "i"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["i", "+"], ",", 
       SuperscriptBox["i", "+"]}]], "-", 
     RowBox[{"1", "/", "2"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"lhs2", "=", 
  RowBox[{"lhs1", "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["g", 
       RowBox[{
        SuperscriptBox["i", "+"], ",", "\[Beta]_"}]], ":>", 
      RowBox[{
       RowBox[{
        SuperscriptBox["T", 
         RowBox[{"-", "1"}]], 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SuperscriptBox["i", "+"], ",", "\[Beta]"}]]}], "+", 
       SubscriptBox["g", 
        RowBox[{
         SuperscriptBox[
          SuperscriptBox["i", "+"], "+"], ",", "\[Beta]"}]]}]}], ",", 
     RowBox[{
      SubscriptBox["g", 
       RowBox[{"i", ",", "\[Beta]_"}]], ":>", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"i", ",", "\[Beta]"}]], "+", 
       SubscriptBox["g", 
        RowBox[{
         SuperscriptBox["i", "+"], ",", "\[Beta]"}]]}]}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "lhs2", "]"}]}], "Input",
 CellChangeTimes->{{3.863869609494667*^9, 3.863869644727191*^9}, {
   3.863869702327877*^9, 3.863869702542641*^9}, {3.863869774773998*^9, 
   3.863869821382303*^9}, {3.863870773330422*^9, 3.863870783494497*^9}, {
   3.8638711634061947`*^9, 3.863871200299391*^9}, 3.863882886364874*^9},
 CellTags->"pdf",
 CellLabel->
  "In[122]:=",ExpressionUUID->"bbd3a721-37a0-458a-a3e8-02e33f6b34fd"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["g", 
   RowBox[{"i", ",", 
    SuperscriptBox["i", "+"]}], "2"], "-", 
  SubscriptBox["g", 
   RowBox[{
    SuperscriptBox["i", "+"], ",", 
    SuperscriptBox["i", "+"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SubscriptBox["g", 
      RowBox[{"i", ",", 
       SuperscriptBox["i", "+"]}]]}], ")"}], " ", 
   SubscriptBox["g", 
    RowBox[{
     SuperscriptBox["i", "+"], ",", 
     SuperscriptBox["i", "+"]}]]}]}]], "Output",
 CellChangeTimes->{
  3.8638696464146643`*^9, 3.863869703472678*^9, {3.863869766447732*^9, 
   3.863869821805919*^9}, 3.863870784312351*^9, 3.863871164358744*^9, 
   3.863871200859613*^9, 3.863882887243435*^9},
 CellTags->"pdf",
 CellLabel->
  "Out[122]=",ExpressionUUID->"0a589405-26b1-42c2-9e29-bcf47c0886e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "T"]}], "-", 
  SubscriptBox["g", 
   RowBox[{
    SuperscriptBox["i", "\<\"++\"\>"], ",", 
    SuperscriptBox["i", "+"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox["1", "T"], "+", 
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["i", "\<\"++\"\>"], ",", 
       SuperscriptBox["i", "+"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "T"], "+", 
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["i", "\<\"++\"\>"], ",", 
       SuperscriptBox["i", "+"]}]]}], ")"}]}], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "T"], "+", 
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["i", "\<\"++\"\>"], ",", 
       SuperscriptBox["i", "+"]}]]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{
  3.8638696464146643`*^9, 3.863869703472678*^9, {3.863869766447732*^9, 
   3.863869821805919*^9}, 3.863870784312351*^9, 3.863871164358744*^9, 
   3.863871200859613*^9, 3.863882887250281*^9},
 CellTags->"pdf",
 CellLabel->
  "Out[123]=",ExpressionUUID->"6be5d652-97a8-4b6f-b58b-5ef5bc2882bd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8638696464146643`*^9, 3.863869703472678*^9, {3.863869766447732*^9, 
   3.863869821805919*^9}, 3.863870784312351*^9, 3.863871164358744*^9, 
   3.863871200859613*^9, 3.863882887257117*^9},
 CellTags->"pdf",
 CellLabel->
  "Out[124]=",ExpressionUUID->"b1babdd5-fac0-4f65-8afb-56e0682073b9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "R1r, R2b, and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Sw", "+"], TraditionalForm]],ExpressionUUID->
  "75e9c809-8c80-42f7-81ea-e0ef58908d08"],
 "."
}], "Subsubsection",
 CellChangeTimes->{{3.8638489184664707`*^9, 3.863848948201959*^9}, {
  3.863868130105857*^9, 3.863868130226881*^9}, {3.863876897126047*^9, 
  3.863876924278278*^9}},ExpressionUUID->"43450345-902e-47db-9ac2-\
e364a2d733c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "nb2tex$TeXFileName", " ", "=", " ", "\"\<Invariance-Rest.tex\>\""}], 
  ";"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.863520310975703*^9, 3.863520344521419*^9}, {
   3.863520575975937*^9, 3.863520576760415*^9}, {3.8635206461273937`*^9, 
   3.863520650431235*^9}, {3.863520729487662*^9, 3.863520737182933*^9}, 
   3.863520785174218*^9, {3.863520840600787*^9, 3.863520843975188*^9}, {
   3.86352736888927*^9, 3.863527401477293*^9}, {3.863772072394878*^9, 
   3.863772074232682*^9}, {3.863869751974678*^9, 3.863869752112291*^9}, {
   3.8638782110603657`*^9, 3.863878211652502*^9}},
 CellTags->"exec",ExpressionUUID->"a55679a6-79ed-484c-b20d-7193d7ec4a1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["R", "1"], "[", 
     RowBox[{"1", ",", "i", ",", 
      SuperscriptBox["i", "+"]}], "]"}], "+", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["g", 
       RowBox[{
        SuperscriptBox["i", "+"], ",", 
        SuperscriptBox["i", "+"]}]], "-", 
      RowBox[{"1", "/", "2"}]}], ")"}]}], "//.", 
   RowBox[{"{", "      ", 
    RowBox[{"(*", " ", "R1r", " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["g", 
       RowBox[{"i", "\[InvisibleComma]", "\[Beta]_"}]], ":>", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{"i", "\[InvisibleComma]", "\[Beta]"}]], "+", 
       RowBox[{"T", " ", 
        SubscriptBox["g", 
         RowBox[{
          SuperscriptBox["i", "+"], ",", "\[Beta]"}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "T"}], ")"}], 
        SubscriptBox["g", 
         RowBox[{
          SuperscriptBox[
           SuperscriptBox["i", "+"], "+"], ",", "\[Beta]"}]]}]}]}], ",", 
     RowBox[{
      SubscriptBox["g", 
       RowBox[{
        SuperscriptBox["i", "+"], ",", "\[Beta]_"}]], ":>", 
      RowBox[{
       SubscriptBox["\[Delta]", 
        RowBox[{
         SuperscriptBox["i", "+"], ",", "\[Beta]"}]], "+", 
       SubscriptBox["g", 
        RowBox[{
         SuperscriptBox[
          SuperscriptBox["i", "+"], "+"], ",", "\[Beta]"}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["g", 
       RowBox[{"\[Alpha]_", ",", "i"}]], ":>", 
      RowBox[{
       SuperscriptBox["T", 
        RowBox[{"-", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["g", 
          RowBox[{"\[Alpha]", ",", 
           SuperscriptBox["i", "+"]}]], "-", 
         SubscriptBox["\[Delta]", 
          RowBox[{"\[Alpha]", ",", 
           SuperscriptBox["i", "+"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["g", 
       RowBox[{"\[Alpha]_", ",", 
        SuperscriptBox["i", "+"]}]], ":>", 
      RowBox[{
       RowBox[{"T", " ", 
        SubscriptBox["g", 
         RowBox[{"\[Alpha]", ",", 
          SuperscriptBox[
           SuperscriptBox["i", "+"], "+"]}]]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "T"}], ")"}], 
        SubscriptBox["\[Delta]", 
         RowBox[{"\[Alpha]", ",", 
          SuperscriptBox["i", "+"]}]]}], "-", 
       RowBox[{"T", " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{"\[Alpha]", ",", 
          SuperscriptBox[
           SuperscriptBox["i", "+"], "+"]}]]}]}]}]}], " ", "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.863876935458355*^9, 3.863876969406582*^9}, {
  3.863877142592195*^9, 3.863877272744095*^9}, {3.863877336013861*^9, 
  3.863877342534035*^9}, {3.863877495902235*^9, 3.86387750735853*^9}, {
  3.8638775633097506`*^9, 3.863877631117361*^9}, {3.863877716399771*^9, 
  3.863877728416256*^9}, {3.863877761439073*^9, 3.863877831167785*^9}, {
  3.863879251827153*^9, 3.863879252724065*^9}, {3.8638828314602*^9, 
  3.86388285973846*^9}, {3.864637853728472*^9, 3.864637861176369*^9}},
 CellTags->"pdf",ExpressionUUID->"a9804458-c707-4fb2-b0fa-cbda08ba776c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.86387722221523*^9, 3.863877273547369*^9}, 
   3.8638773438580937`*^9, 3.863877642254735*^9, 3.8638778318500404`*^9, 
   3.863878222591344*^9, {3.8638828325886984`*^9, 3.8638828608447304`*^9}},
 CellTags->"pdf",
 CellLabel->
  "Out[120]=",ExpressionUUID->"b510ef79-7e60-4297-b199-2a3be8a0ffda"]
}, Open  ]],

Cell["\<\
\\noindent(Note that the version of the $g$-rules we used above easily \
follows from~\\eqref{eq:CounterRules}).\
\>", "Text",
 CellChangeTimes->{{3.855840994405172*^9, 3.855841128371933*^9}, {
  3.8558414303487678`*^9, 3.855841451993804*^9}, {3.855841499067362*^9, 
  3.8558414997271376`*^9}, {3.85584821867109*^9, 3.855848262303777*^9}, {
  3.85587329835979*^9, 3.855873304248331*^9}, {3.8623989725559406`*^9, 
  3.862398993171376*^9}, {3.862399129290923*^9, 3.862399145737998*^9}, {
  3.862399194634755*^9, 3.862399201642639*^9}, {3.862399316682363*^9, 
  3.862399343314012*^9}, {3.862399647586456*^9, 3.862399710905387*^9}, {
  3.862399984832861*^9, 3.862400125792984*^9}, {3.862400177576973*^9, 
  3.8624001782650504`*^9}, {3.862400314896658*^9, 3.862400316520719*^9}, {
  3.863778598157778*^9, 3.863778626078227*^9}, {3.863778816422138*^9, 
  3.8637788172292633`*^9}, {3.863879151394268*^9, 3.863879204203665*^9}, {
  3.8638797918245673`*^9, 3.8638797944246035`*^9}},
 CellTags->"tex",ExpressionUUID->"01b7235b-9a15-4cd0-9361-2333edc89b6d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{"1", ",", "i", ",", "j"}], "]"}], "+", 
     RowBox[{
      SubscriptBox["R", "1"], "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       SuperscriptBox["i", "+"], ",", 
       SuperscriptBox["j", "+"]}], "]"}]}], "//.", 
    RowBox[{
     SubscriptBox["gRules", 
      RowBox[{"1", ",", "i", ",", "j"}]], "\[Union]", 
     SubscriptBox["gRules", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       SuperscriptBox["i", "+"], ",", 
       SuperscriptBox["j", "+"]}]]}]}], "]"}], "  ", 
  RowBox[{"(*", " ", "R2b", " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.863877920830742*^9, 3.8638780122861233`*^9}, {
  3.864637866840089*^9, 3.8646378718625937`*^9}},
 CellTags->"pdf",ExpressionUUID->"16b3b576-d498-4f23-a287-88a03ca868e0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.863877983520508*^9, 3.863878013377974*^9}, 
   3.8638782347999744`*^9},
 CellTags->"pdf",
 CellLabel->"Out[98]=",ExpressionUUID->"130ff94b-c429-46aa-a9a3-1d1c6ec0f942"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"i", ",", "i"}]], "-", 
     RowBox[{"1", "/", "2"}]}], ")"}], "+", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"j", ",", "j"}]], "-", 
     RowBox[{"1", "/", "2"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["i", "+"], ",", 
       SuperscriptBox["i", "+"]}]], "-", 
     RowBox[{"1", "/", "2"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{
       SuperscriptBox["j", "+"], ",", 
       SuperscriptBox["j", "+"]}]], "-", 
     RowBox[{"1", "/", "2"}]}], ")"}]}], "//.", 
  SubscriptBox["gRules", 
   RowBox[{"1", ",", "i", ",", "j"}]], "  ", 
  RowBox[{"(*", " ", 
   SuperscriptBox["Sw", "+"], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8638780723703594`*^9, 3.8638781720845904`*^9}, {
  3.86463787668793*^9, 3.864637888175104*^9}, {3.865043911484857*^9, 
  3.865043911637113*^9}},
 CellTags->"pdf",ExpressionUUID->"11aceafd-fa97-405b-be92-d796be05eb3b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.863878162692551*^9, 3.8638781726516075`*^9}, 
   3.863878246946247*^9},
 CellTags->"pdf",
 CellLabel->"Out[99]=",ExpressionUUID->"2dff9185-1231-432d-9227-d401400a8e21"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"bd610516-33ac-433a-bbab-292c63aad977"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"AllKnots", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "13"}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.853090103482278*^9, 3.853090115415617*^9}, {
  3.853090387279343*^9, 3.8530903875506706`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"bed54ce9-1d16-4f04-a451-9bbab592bdb7"],

Cell[BoxData["12965"], "Output",
 CellChangeTimes->{3.853090116806412*^9, 3.8530904071004415`*^9, 
  3.8535162264590044`*^9, 3.8535210341253195`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"436092dc-c909-4d5e-8f17-2cab8d30ed70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Timing", "[", 
    RowBox[{"Tally\[Rho]13", "=", 
     RowBox[{"Tally", "[", 
      RowBox[{"Last", "/@", 
       RowBox[{"Tally", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "K", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", 
            RowBox[{"AllKnots", "[", 
             RowBox[{"{", 
              RowBox[{"3", ",", "13"}], "}"}], "]"}]}], "}"}]}], "]"}]}]}], 
      "]"}]}], "]"}], ",", " ", "K"}], "]"}]], "Input",
 CellChangeTimes->{{3.853275368866637*^9, 3.853275446642619*^9}, {
  3.853275506443583*^9, 3.853275540114413*^9}, {3.853402747532275*^9, 
  3.8534027603417287`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"9c70c9eb-909f-4143-92b8-13953eaa860d"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory", "loading", 
   "\"Loading precomputed data in \
\\!\\(\\*RowBox[{\\\"\\\\\\\"DTCode4KnotsTo11`\\\\\\\"\\\"}]\\).\"", 2, 27, 4,
    19214413122063417176, "Local", "KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.853516565657344*^9, 3.8535212731918077`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"df40a2e6-54ee-45e0-8898-db18eb908dd7"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory", "credits", 
   "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"The GaussCode to PD conversion was written \
by Siddarth Sankaran at the University of Toronto in the summer of \
2005.\\\\\\\"\\\"}]\\)\"", 2, 27, 5, 19214413122063417176, "Local", 
   "KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.853516565657344*^9, 3.8535212732057705`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"5ea1c58a-e55d-47cf-a4e8-f698812bc03f"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory", "loading", 
   "\"Loading precomputed data in \
\\!\\(\\*RowBox[{\\\"\\\\\\\"KnotTheory/12A.dts\\\\\\\"\\\"}]\\).\"", 2, 27, 
   6, 19214413122063417176, "Local", "KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.853516565657344*^9, 3.853521721717888*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"2b0a7990-d34c-4a7b-914d-ccced0845762"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory", "loading", 
   "\"Loading precomputed data in \
\\!\\(\\*RowBox[{\\\"\\\\\\\"KnotTheory/12N.dts\\\\\\\"\\\"}]\\).\"", 2, 27, 
   7, 19214413122063417176, "Local", "KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.853516565657344*^9, 3.8535231922237873`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"82b4908f-1190-4398-94ba-250bb0157210"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"KnotTheory\\\", \
\\\"::\\\", \\\"loading\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 27, 8, 19214413122063417176, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.853516565657344*^9, 3.853523192245759*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"e344bac2-e286-407a-93fb-169af3a55311"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20270.546875`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "11140"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "809"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.853542348062923*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"81cd8586-36ba-42f8-80f4-859572f5c306"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"Times", "@@@", 
   RowBox[{"Rest", "[", "Tally\[Rho]13", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8534026897230597`*^9, 3.853402731825473*^9}, {
  3.853402775178113*^9, 3.85340278387601*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d9afeebb-b2eb-4213-bf7c-d3f3e8609986"],

Cell[BoxData["1825"], "Output",
 CellChangeTimes->{{3.853402722016859*^9, 3.8534027324733257`*^9}, 
   3.853402786190837*^9, 3.8535423489725413`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"35b9306e-34b5-4750-a4d3-bdbcdc627adc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Timing", "[", 
    RowBox[{"TallyHKh13", "=", 
     RowBox[{"Tally", "[", 
      RowBox[{"Last", "/@", 
       RowBox[{"Tally", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Kh", "[", 
              RowBox[{"PD", "@", "K"}], "]"}], "[", 
             RowBox[{"q", ",", "t"}], "]"}], ",", 
            RowBox[{
             RowBox[{"HOMFLYPT", "[", 
              RowBox[{"PD", "@", "K"}], "]"}], "[", 
             RowBox[{"a", ",", "z"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", 
            RowBox[{"AllKnots", "[", 
             RowBox[{"{", 
              RowBox[{"3", ",", "13"}], "}"}], "]"}]}], "}"}]}], "]"}]}]}], 
      "]"}]}], "]"}], ",", " ", "K"}], "]"}]], "Input",
 CellChangeTimes->{{3.853275668881201*^9, 3.8532756800583563`*^9}, {
  3.853275717243444*^9, 3.853275722594844*^9}, {3.853402804279896*^9, 
  3.8534028142066207`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"ed9d7324-c9f3-49a2-8187-650aae49c43c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"950.`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "9714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1269"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "150"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.853275864322276*^9, 3.853402951838519*^9, 
  3.853549413980094*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"c8a01230-48ef-499c-861d-027d2ced0d8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"Times", "@@@", 
   RowBox[{"Rest", "[", "TallyHKh13", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.853402833541306*^9, 3.853402835507118*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"98988f7d-73a7-41a2-bc69-9966359f802e"],

Cell[BoxData["3251"], "Output",
 CellChangeTimes->{3.853402951957985*^9, 3.8535494140409307`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"16f02f31-f097-4c70-b40d-4381914e58b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"NumberOfKnots", "[", 
    RowBox[{"14", ",", "Alternating"}], "]"}], ",", 
   RowBox[{"NumberOfKnots", "[", 
    RowBox[{"14", ",", "NonAlternating"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.853327109466039*^9, 3.853327147514956*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"e14da7d9-b327-43ba-8ab4-e42825fd59e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19536", ",", "27436"}], "}"}]], "Output",
 CellChangeTimes->{3.8533271529977636`*^9, 3.853549414088564*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"4c321226-79ab-4a2b-9159-15cc02312640"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"12965", "+", "19536", "+", "27436"}]], "Input",
 CellChangeTimes->{{3.8623992702012467`*^9, 3.8623993009233384`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"b76019f3-8f0a-4bc7-97fe-36c31f23cf87"],

Cell[BoxData["59937"], "Output",
 CellChangeTimes->{3.862399301730531*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"1ced2a67-2e88-4c39-97b1-d3bcd6c3ad96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Timing", "[", 
    RowBox[{"Tally\[Rho]14", "=", 
     RowBox[{"Tally", "[", 
      RowBox[{"Last", "/@", 
       RowBox[{"Tally", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "K", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", 
            RowBox[{"AllKnots", "[", 
             RowBox[{"{", 
              RowBox[{"3", ",", "14"}], "}"}], "]"}]}], "}"}]}], "]"}]}]}], 
      "]"}]}], "]"}], ",", " ", "K"}], "]"}]], "Input",
 CellChangeTimes->{{3.8530901852073665`*^9, 3.853090286447769*^9}, {
  3.853090446087098*^9, 3.8530904464628572`*^9}, {3.853176022377447*^9, 
  3.8531760227727256`*^9}, {3.8531918967613077`*^9, 3.853191896889163*^9}, {
  3.8532758465288467`*^9, 3.853275851354183*^9}, {3.85327606539421*^9, 
  3.8532760668016005`*^9}, {3.8534028577091007`*^9, 3.85340285971261*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"51001f59-793a-45e7-ab4e-d6563439bc7c"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory", "loading", 
   "\"Loading precomputed data in \
\\!\\(\\*RowBox[{\\\"\\\\\\\"KnotTheory/14A.dts\\\\\\\"\\\"}]\\).\"", 2, 32, 
   9, 19214413122063417176, "Local", "KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.8535494146025243`*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"5c81213b-ac69-4857-8aa3-45cf08ce650b"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory", "loading", 
   "\"Loading precomputed data in \
\\!\\(\\*RowBox[{\\\"\\\\\\\"KnotTheory/14N.dts\\\\\\\"\\\"}]\\).\"", 2, 32, 
   10, 19214413122063417176, "Local", "KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.853624874003092*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"1493a9bc-1a53-45fd-8241-20c63fe94f69"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"207319.734375`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "48336"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4814"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "217"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "291"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "3"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.853764452437437*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"d982361e-66bd-4d5f-8fd8-a8a701ec20c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Timing", "[", 
    RowBox[{"TallyHKh14", "=", 
     RowBox[{"Tally", "[", 
      RowBox[{"Last", "/@", 
       RowBox[{"Tally", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Kh", "[", 
              RowBox[{"PD", "@", "K"}], "]"}], "[", 
             RowBox[{"q", ",", "t"}], "]"}], ",", 
            RowBox[{
             RowBox[{"HOMFLYPT", "[", 
              RowBox[{"PD", "@", "K"}], "]"}], "[", 
             RowBox[{"a", ",", "z"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", 
            RowBox[{"AllKnots", "[", 
             RowBox[{"{", 
              RowBox[{"3", ",", "14"}], "}"}], "]"}]}], "}"}]}], "]"}]}]}], 
      "]"}]}], "]"}], ",", " ", "K"}], "]"}]], "Input",
 CellChangeTimes->{{3.853275668881201*^9, 3.8532756800583563`*^9}, {
  3.853275717243444*^9, 3.853275722594844*^9}, {3.853275971147365*^9, 
  3.853275971570915*^9}, {3.853402868702608*^9, 3.853402872108427*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"cbff89d9-f1b6-4c85-b0f3-125d3adda5a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6727.34375`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "40661"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6969"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "965"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "411"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.853802043759292*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"a5c466d4-88d6-492a-93de-c7e2e1d4bafe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"Times", "@@@", 
     RowBox[{"Rest", "[", "Tally\[Rho]14", "]"}]}], "]"}], ",", " ", 
   RowBox[{"Total", "[", 
    RowBox[{"Times", "@@@", 
     RowBox[{"Rest", "[", "TallyHKh14", "]"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8534030060610476`*^9, 3.8534030468543806`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"b32cac1f-3ac3-4f94-82a8-0a304d936afb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11601", ",", "19276"}], "}"}]], "Output",
 CellChangeTimes->{3.853802044526429*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"78f570fa-1000-491e-b98e-b894027d8993"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"Times", "@@@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "40661"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6969"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "965"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "411"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.862399500560273*^9, 3.862399521845355*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"ce3b0ce4-7003-4c75-a2ec-62ddee7ee5e4"],

Cell[BoxData["59937"], "Output",
 CellChangeTimes->{{3.8623995116071315`*^9, 3.8623995222826037`*^9}},
 CellLabel->"Out[42]=",ExpressionUUID->"6b12d383-cbc8-4b16-9881-bdbcfabc9e23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"Last", "@@@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "48336"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4814"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "217"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "291"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "3"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.862399574003261*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"da78f242-f8a0-4229-9507-5474382514d8"],

Cell[BoxData["53684"], "Output",
 CellChangeTimes->{3.862399574448385*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"6b15828e-22ed-4beb-90a9-7bb5c34c33b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"59937", "-", "53684"}]], "Input",
 CellChangeTimes->{{3.862399594626685*^9, 3.8623995978982353`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"c76a3bd5-84dc-46a4-9f2d-b64215067add"],

Cell[BoxData["6253"], "Output",
 CellChangeTimes->{3.862399598577528*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"55bfaa64-201d-4236-a941-5a25f2718fdd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"Last", "@@@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "40661"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6969"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "965"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "411"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.8623994844975786`*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"6ddf0d10-86d8-459d-8636-e6a3560d9370"],

Cell[BoxData["49149"], "Output",
 CellChangeTimes->{3.862399485014924*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"d86454c0-5b1b-4531-827f-d26a031691cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"59937", "-", "49149"}]], "Input",
 CellChangeTimes->{{3.8623996027147865`*^9, 3.862399606873726*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"62c1f649-357a-4a97-a8dd-29e2ef4a14f9"],

Cell[BoxData["10788"], "Output",
 CellChangeTimes->{3.862399607294381*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"fafb3d9d-d44b-435d-baa1-51c2d158eafb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "=", "13"}], ";", "\[IndentingNewLine]", 
      RowBox[{"\"\<All\>\"", "->", 
       RowBox[{"NumberOfKnots", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "n"}], "}"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\"\<\[Rho]\>\"", "->", 
      RowBox[{"Length", "@", 
       RowBox[{"Union", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[Rho]", "[", "K", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", 
            RowBox[{"AllKnots", "[", 
             RowBox[{"{", 
              RowBox[{"3", ",", "n"}], "}"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\"\<HOMFLY+Kauffman+Kh\>\"", "->", 
      RowBox[{"Length", "@", 
       RowBox[{"Union", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"HOMFLYPT", "[", "K", "]"}], ",", " ", 
            RowBox[{"Kh", "[", "K", "]"}], ",", 
            RowBox[{"Kauffman", "[", "K", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", " ", 
            RowBox[{"AllKnots", "[", 
             RowBox[{"{", 
              RowBox[{"3", ",", "n"}], "}"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\"\<HOMFLY+Kauffman\>\"", "->", 
      RowBox[{"Length", "@", 
       RowBox[{"Union", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"HOMFLYPT", "[", "K", "]"}], ",", " ", 
            RowBox[{"Kauffman", "[", "K", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", " ", 
            RowBox[{"AllKnots", "[", 
             RowBox[{"{", 
              RowBox[{"3", ",", "n"}], "}"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\"\<Kauffman\>\"", "->", 
      RowBox[{"Length", "@", 
       RowBox[{"Union", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Kauffman", "[", "K", "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", " ", 
            RowBox[{"AllKnots", "[", 
             RowBox[{"{", 
              RowBox[{"3", ",", "n"}], "}"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\"\<HOMFLY+Kh\>\"", "->", 
      RowBox[{"Length", "@", 
       RowBox[{"Union", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"HOMFLYPT", "[", "K", "]"}], ",", " ", 
            RowBox[{"Kh", "[", "K", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", " ", 
            RowBox[{"AllKnots", "[", 
             RowBox[{"{", 
              RowBox[{"3", ",", "n"}], "}"}], "]"}]}], "}"}]}], "]"}]}]}]}]}],
     "\[IndentingNewLine]", "}"}], ",", "K"}], "]"}]], "Input",
 CellChangeTimes->{{3.887675304199303*^9, 3.887675304470305*^9}, {
  3.887677149442576*^9, 3.8876771534687977`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"c1c2b555-220f-4551-bdbe-5f7a3e099c66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"All\"\>", "\[Rule]", "12965"}], ",", 
   RowBox[{"\<\"\[Rho]\"\>", "\[Rule]", "12006"}], ",", 
   RowBox[{"\<\"HOMFLY+Kauffman+Kh\"\>", "\[Rule]", "12010"}], ",", 
   RowBox[{"\<\"HOMFLY+Kauffman\"\>", "\[Rule]", "12008"}], ",", 
   RowBox[{"\<\"Kauffman\"\>", "\[Rule]", "11968"}], ",", 
   RowBox[{"\<\"HOMFLY+Kh\"\>", "\[Rule]", "11285"}]}], "}"}]], "Output",
 CellChangeTimes->{3.887676868278307*^9, 3.887722680594991*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"260d93ab-0dc0-479c-8e64-0f9e4048cf97"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1224, 693},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowCellTags->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2a47313f-0bbf-40f2-be07-f7367028b1e6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "exec"->{
  Cell[79937, 1966, 594, 11, 52, "Input",ExpressionUUID->"7ef3662d-9384-4d35-90ec-1e8d242edd52",
   Evaluatable->False,
   CellTags->"exec"],
  Cell[84135, 2084, 610, 12, 52, "Input",ExpressionUUID->"2887ad45-ba42-4e23-95a6-2c6f5077b60e",
   Evaluatable->False,
   CellTags->"exec"],
  Cell[87525, 2175, 551, 10, 52, "Input",ExpressionUUID->"1266dc1f-1d88-49ea-8290-d4ead6734601",
   Evaluatable->False,
   CellTags->"exec"],
  Cell[108509, 2737, 602, 11, 52, "Input",ExpressionUUID->"5802db44-4304-4ad3-a607-e00e13de418f",
   Evaluatable->False,
   CellTags->"exec"],
  Cell[114147, 2904, 648, 11, 52, "Input",ExpressionUUID->"3768a3d5-64ab-457d-957b-3c57c48dd53a",
   Evaluatable->False,
   CellTags->"exec"],
  Cell[119341, 3065, 704, 13, 52, "Input",ExpressionUUID->"a55679a6-79ed-484c-b20d-7193d7ec4a1d",
   Evaluatable->False,
   CellTags->"exec"]},
 "pdf"->{
  Cell[3244, 78, 406, 10, 72, "Input",ExpressionUUID->"48e7c977-1cf6-4bab-9f5c-c4d4b0288737",
   InitializationCell->True,
   CellTags->"pdf"],
  Cell[3675, 92, 618, 11, 68, "Print",ExpressionUUID->"0c5c1053-4584-4f89-bbac-e6a90019452d",
   CellTags->"pdf"],
  Cell[4296, 105, 634, 11, 45, "Print",ExpressionUUID->"70e62e28-d80d-45f0-9dcf-186562b9ee70",
   CellTags->"pdf"],
  Cell[5805, 135, 8431, 185, 316, "Input",ExpressionUUID->"87f9464e-ed05-4ae4-9f33-d2e931f4640f",
   InitializationCell->True,
   CellTags->"pdf"],
  Cell[19065, 405, 912, 20, 77, "Input",ExpressionUUID->"757fd27f-9868-44e8-8ae7-ae1c3e22157f",
   CellTags->"pdf"],
  Cell[19980, 427, 789, 19, 57, "Output",ExpressionUUID->"2835b4af-8be8-40a2-8b26-9f3c39b152a3",
   CellTags->"pdf"],
  Cell[22076, 472, 399, 9, 52, "Input",ExpressionUUID->"0cb49965-f7c7-4317-b792-0064a579ba10",
   CellTags->"pdf"],
  Cell[22478, 483, 804, 19, 57, "Output",ExpressionUUID->"d71f6a79-13dc-4cc8-95b9-ffb64119dd90",
   CellTags->"pdf"],
  Cell[24634, 526, 1200, 36, 122, "Input",ExpressionUUID->"2556d890-7c9a-493b-ad99-7411d3cc167b",
   CellTags->"pdf"],
  Cell[27171, 588, 270, 5, 52, "Input",ExpressionUUID->"d35eb8e0-3dc8-4f91-8d42-7385171b5799",
   CellTags->"pdf"],
  Cell[27444, 595, 1390, 40, 201, "Output",ExpressionUUID->"e072fcab-59fe-4c2b-b203-27e83088f99d",
   CellTags->"pdf"],
  Cell[31666, 708, 574, 16, 54, "Input",ExpressionUUID->"b05d463c-25be-402d-b952-2bfbfea8833e",
   CellTags->"pdf"],
  Cell[32243, 726, 431, 9, 78, "Output",ExpressionUUID->"31ada389-b790-43ae-9451-3fd3dc1c903e",
   CellTags->"pdf"],
  Cell[34066, 762, 351, 8, 77, "Input",ExpressionUUID->"2092df98-6ea9-4aed-9637-5a0ed2adea0b",
   CellTags->"pdf"],
  Cell[34420, 772, 3317, 100, 272, "Output",ExpressionUUID->"0a9a885f-358f-463a-a783-4b71d06f4a40",
   CellTags->"pdf"],
  Cell[40672, 939, 827, 24, 62, "Input",ExpressionUUID->"c506099c-f283-47c0-b7ee-6ba4a99ff082",
   CellTags->"pdf"],
  Cell[41502, 965, 2079, 75, 59, "Output",ExpressionUUID->"b2e6cab3-0459-40b6-aeb7-7a57febd91ab",
   CellTags->"pdf"],
  Cell[45038, 1068, 589, 16, 56, "Input",ExpressionUUID->"1d22a1ac-4db8-461b-b53f-4ea4527a173c",
   CellTags->"pdf"],
  Cell[45630, 1086, 863, 27, 113, "Output",ExpressionUUID->"0f47a77e-75c6-48c9-b2be-0c29a988b9dc",
   CellTags->"pdf"],
  Cell[47955, 1141, 812, 21, 57, "Input",ExpressionUUID->"1465e137-091f-4c93-bf48-73170a2e35f0",
   CellTags->"pdf"],
  Cell[48770, 1164, 825, 22, 83, "Output",ExpressionUUID->"aaec7023-359b-4dac-9202-c6ab181a6a50",
   CellTags->"pdf"],
  Cell[50905, 1217, 989, 22, 52, "Input",ExpressionUUID->"0b4d754b-6edf-44a3-b649-9f1791f73f91",
   CellTags->"pdf"],
  Cell[51897, 1241, 453, 11, 47, "Message",ExpressionUUID->"e2b69e85-dd56-4259-9cfc-a289cd7d245d",
   CellTags->"pdf"],
  Cell[52353, 1254, 4736, 154, 335, "Output",ExpressionUUID->"467cfe52-f7c1-4355-8939-098cce65c38c",
   CellTags->"pdf"],
  Cell[60953, 1482, 4395, 132, 109, "Input",ExpressionUUID->"522dd71e-3a80-4705-a141-4e7d758753a2",
   CellTags->"pdf"],
  Cell[65351, 1616, 3806, 105, 165, "Output",ExpressionUUID->"cdd503a3-cf81-43a8-830b-74ec4f90e933",
   CellTags->"pdf"],
  Cell[70256, 1744, 1295, 36, 101, "Input",ExpressionUUID->"cc6fd2b1-5254-47bb-bbac-6a902d762976",
   Evaluatable->False,
   CellTags->"pdf"],
  Cell[71554, 1782, 249, 6, 57, "Output",ExpressionUUID->"31981e2b-7d9c-4acb-ba76-d02dda6a0d87",
   CellTags->"pdf"],
  Cell[80534, 1979, 3387, 95, 155, "Input",ExpressionUUID->"9f563d94-bdbb-4d18-affd-cc99da9a062d",
   InitializationCell->True,
   CellTags->"pdf"],
  Cell[84770, 2100, 2513, 66, 109, "Input",ExpressionUUID->"473fc610-d4b4-4b1b-b3f4-9b25565cd99f",
   CellTags->"pdf"],
  Cell[87286, 2168, 224, 4, 57, "Output",ExpressionUUID->"d35962ef-971e-4f3f-b2a6-1fd67ae114a4",
   CellTags->"pdf"],
  Cell[89065, 2204, 1555, 36, 84, "Input",ExpressionUUID->"1898bfa3-19fc-46bd-9fad-781dcf51544f",
   CellTags->"pdf"],
  Cell[90623, 2242, 7555, 209, 163, "Output",ExpressionUUID->"77fda4f3-df09-4fb9-b014-931102856e47",
   CellTags->"pdf"],
  Cell[98215, 2456, 1528, 36, 84, "Input",ExpressionUUID->"02c11ab1-948b-4fc9-9aa8-9fe9fc573e84",
   CellTags->"pdf"],
  Cell[99746, 2494, 7428, 208, 163, "Output",ExpressionUUID->"5d97ecb6-78e9-4e69-bb9c-dfaea5132684",
   CellTags->"pdf"],
  Cell[107211, 2707, 704, 11, 52, "Input",ExpressionUUID->"2194c4bd-c81f-443c-a728-857e8ae0875c",
   CellTags->"pdf"],
  Cell[107918, 2720, 366, 6, 57, "Output",ExpressionUUID->"a8921b29-25eb-4373-aa66-120a15ea300c",
   CellTags->"pdf"],
  Cell[109136, 2752, 2337, 60, 84, "Input",ExpressionUUID->"4b50309b-fc6c-4501-aaaf-bbdf02f2dd83",
   CellTags->"pdf"],
  Cell[111476, 2814, 1925, 65, 75, "Output",ExpressionUUID->"eea933cf-82e0-437f-b18e-34d3fb2c5144",
   CellTags->"pdf"],
  Cell[113404, 2881, 469, 11, 75, "Output",ExpressionUUID->"73b3787c-5c62-4791-9dc2-452d369ec326",
   CellTags->"pdf"],
  Cell[114820, 2919, 1692, 50, 106, "Input",ExpressionUUID->"bbd3a721-37a0-458a-a3e8-02e33f6b34fd",
   CellTags->"pdf"],
  Cell[116515, 2971, 828, 26, 62, "Output",ExpressionUUID->"0a589405-26b1-42c2-9e29-bcf47c0886e3",
   CellTags->"pdf"],
  Cell[117346, 2999, 1183, 38, 76, "Output",ExpressionUUID->"6be5d652-97a8-4b6f-b58b-5ef5bc2882bd",
   CellTags->"pdf"],
  Cell[118532, 3039, 340, 7, 57, "Output",ExpressionUUID->"b1babdd5-fac0-4f65-8afb-56e0682073b9",
   CellTags->"pdf"],
  Cell[120070, 3082, 3197, 91, 110, "Input",ExpressionUUID->"a9804458-c707-4fb2-b0fa-cbda08ba776c",
   CellTags->"pdf"],
  Cell[123270, 3175, 344, 6, 57, "Output",ExpressionUUID->"b510ef79-7e60-4297-b199-2a3be8a0ffda",
   CellTags->"pdf"],
  Cell[124710, 3204, 881, 25, 57, "Input",ExpressionUUID->"16b3b576-d498-4f23-a287-88a03ca868e0",
   CellTags->"pdf"],
  Cell[125594, 3231, 219, 4, 57, "Output",ExpressionUUID->"130ff94b-c429-46aa-a9a3-1d1c6ec0f942",
   CellTags->"pdf"],
  Cell[125850, 3240, 1091, 34, 57, "Input",ExpressionUUID->"11aceafd-fa97-405b-be92-d796be05eb3b",
   CellTags->"pdf"],
  Cell[126944, 3276, 219, 4, 57, "Output",ExpressionUUID->"2dff9185-1231-432d-9227-d401400a8e21",
   CellTags->"pdf"]},
 "tex"->{
  Cell[1672, 49, 1547, 25, 233, "Text",ExpressionUUID->"7d92c3eb-ed09-4480-bc58-0a65e11ae9ed",
   CellTags->"tex"],
  Cell[4957, 120, 845, 13, 90, "Text",ExpressionUUID->"1a1bf8bd-3d52-4da2-a619-bfe8435b7768",
   CellTags->"tex"],
  Cell[14239, 322, 1986, 28, 176, "Text",ExpressionUUID->"50b824ee-7a38-4608-9015-1ca2d658eb6e",
   CellTags->"tex"],
  Cell[16228, 352, 1270, 19, 90, "Text",ExpressionUUID->"750b86c0-e400-4375-81a4-581a59095e29",
   CellTags->"tex"],
  Cell[17715, 381, 1325, 20, 118, "Text",ExpressionUUID->"61f27c6f-b0c5-4a37-a340-4d899d669650",
   CellTags->"tex"],
  Cell[20784, 449, 1267, 19, 90, "Text",ExpressionUUID->"0334f86f-382a-48ee-8674-8368cd41dce3",
   CellTags->"tex"],
  Cell[23297, 505, 1334, 19, 90, "Text",ExpressionUUID->"747daaa3-53fa-4a7d-a992-b039ca73f2ba",
   CellTags->"tex"],
  Cell[25837, 564, 1309, 20, 90, "Text",ExpressionUUID->"7fe8e1ed-b5f2-4510-b8b6-9f5b6b613d3a",
   CellTags->"tex"],
  Cell[29927, 672, 1246, 18, 61, "Text",ExpressionUUID->"bd4df75f-6b54-4b59-b36c-76f22d365b37",
   CellTags->"tex"],
  Cell[32689, 738, 1352, 20, 90, "Text",ExpressionUUID->"5297e421-4155-4b39-bebf-88e13c62433b",
   CellTags->"tex"],
  Cell[39166, 913, 1481, 22, 90, "Text",ExpressionUUID->"7f7bd280-4f85-4270-a206-f12a5c1f7c7d",
   CellTags->"tex"],
  Cell[43596, 1043, 1417, 21, 61, "Text",ExpressionUUID->"756fb4cf-eaad-4752-aeb4-c181f2ab3039",
   CellTags->"tex"],
  Cell[46508, 1116, 1422, 21, 61, "Text",ExpressionUUID->"aa193a14-fb60-41a5-9b42-eab14bf997a6",
   CellTags->"tex"],
  Cell[49810, 1197, 1070, 16, 90, "Text",ExpressionUUID->"45a9796f-180d-4cea-a49f-709560439ade",
   CellTags->"tex"],
  Cell[57104, 1411, 2497, 39, 291, "Text",ExpressionUUID->"6ba132d3-ea2d-4a5e-82ec-c0e492433675",
   CellTags->"tex"],
  Cell[59604, 1452, 1324, 26, 262, "Text",ExpressionUUID->"472309b9-1fed-4514-ad3a-b808cf660332",
   CellTags->"tex"],
  Cell[69172, 1724, 1059, 16, 61, "Text",ExpressionUUID->"75b1ba30-b4a3-46eb-9eb8-d35fbbb9de39",
   CellTags->"tex"],
  Cell[71818, 1791, 763, 12, 90, "Text",ExpressionUUID->"a325cd83-0589-48ee-bf00-cf6003803d85",
   CellTags->"tex"],
  Cell[72584, 1805, 961, 14, 90, "Text",ExpressionUUID->"2a293b77-3d94-4ebc-95d8-302b7a3ca80d",
   CellTags->"tex"],
  Cell[73548, 1821, 1113, 17, 118, "Text",ExpressionUUID->"ec691b1b-26bf-491b-8b6e-2cf9736fc3c5",
   CellTags->"tex"],
  Cell[88079, 2187, 961, 13, 61, "Text",ExpressionUUID->"aed1d226-ea2d-49e1-aa5d-1797168c90d7",
   CellTags->"tex"],
  Cell[123629, 3184, 1056, 16, 61, "Text",ExpressionUUID->"01b7235b-9a15-4cd0-9361-2333edc89b6d",
   CellTags->"tex"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"exec", 149315, 3929},
 {"pdf", 150181, 3948},
 {"tex", 156251, 4053}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 521, 9, 43, "Text",ExpressionUUID->"13977654-e7ab-49c3-a0e8-00c0c2fb7eb7"],
Cell[1082, 31, 401, 9, 55, "Input",ExpressionUUID->"c9d6e249-09b2-4fe6-90a5-1f47082ce4bc",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1508, 44, 161, 3, 56, "Subsubsection",ExpressionUUID->"b533e4ca-079c-4036-9dc1-cdbae0129382"],
Cell[1672, 49, 1547, 25, 233, "Text",ExpressionUUID->"7d92c3eb-ed09-4480-bc58-0a65e11ae9ed",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[3244, 78, 406, 10, 72, "Input",ExpressionUUID->"48e7c977-1cf6-4bab-9f5c-c4d4b0288737",
 InitializationCell->True,
 CellTags->"pdf"],
Cell[CellGroupData[{
Cell[3675, 92, 618, 11, 68, "Print",ExpressionUUID->"0c5c1053-4584-4f89-bbac-e6a90019452d",
 CellTags->"pdf"],
Cell[4296, 105, 634, 11, 45, "Print",ExpressionUUID->"70e62e28-d80d-45f0-9dcf-186562b9ee70",
 CellTags->"pdf"]
}, Open  ]]
}, Open  ]],
Cell[4957, 120, 845, 13, 90, "Text",ExpressionUUID->"1a1bf8bd-3d52-4da2-a619-bfe8435b7768",
 CellTags->"tex"],
Cell[5805, 135, 8431, 185, 316, "Input",ExpressionUUID->"87f9464e-ed05-4ae4-9f33-d2e931f4640f",
 InitializationCell->True,
 CellTags->"pdf"],
Cell[14239, 322, 1986, 28, 176, "Text",ExpressionUUID->"50b824ee-7a38-4608-9015-1ca2d658eb6e",
 CellTags->"tex"],
Cell[16228, 352, 1270, 19, 90, "Text",ExpressionUUID->"750b86c0-e400-4375-81a4-581a59095e29",
 CellTags->"tex"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17535, 376, 177, 3, 56, "Subsubsection",ExpressionUUID->"903af1ed-cde7-46c4-921b-a075ca579e24"],
Cell[17715, 381, 1325, 20, 118, "Text",ExpressionUUID->"61f27c6f-b0c5-4a37-a340-4d899d669650",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[19065, 405, 912, 20, 77, "Input",ExpressionUUID->"757fd27f-9868-44e8-8ae7-ae1c3e22157f",
 CellTags->"pdf"],
Cell[19980, 427, 789, 19, 57, "Output",ExpressionUUID->"2835b4af-8be8-40a2-8b26-9f3c39b152a3",
 CellTags->"pdf"]
}, Open  ]],
Cell[20784, 449, 1267, 19, 90, "Text",ExpressionUUID->"0334f86f-382a-48ee-8674-8368cd41dce3",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[22076, 472, 399, 9, 52, "Input",ExpressionUUID->"0cb49965-f7c7-4317-b792-0064a579ba10",
 CellTags->"pdf"],
Cell[22478, 483, 804, 19, 57, "Output",ExpressionUUID->"d71f6a79-13dc-4cc8-95b9-ffb64119dd90",
 CellTags->"pdf"]
}, Open  ]],
Cell[23297, 505, 1334, 19, 90, "Text",ExpressionUUID->"747daaa3-53fa-4a7d-a992-b039ca73f2ba",
 CellTags->"tex"],
Cell[24634, 526, 1200, 36, 122, "Input",ExpressionUUID->"2556d890-7c9a-493b-ad99-7411d3cc167b",
 CellTags->"pdf"],
Cell[25837, 564, 1309, 20, 90, "Text",ExpressionUUID->"7fe8e1ed-b5f2-4510-b8b6-9f5b6b613d3a",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[27171, 588, 270, 5, 52, "Input",ExpressionUUID->"d35eb8e0-3dc8-4f91-8d42-7385171b5799",
 CellTags->"pdf"],
Cell[27444, 595, 1390, 40, 201, "Output",ExpressionUUID->"e072fcab-59fe-4c2b-b203-27e83088f99d",
 CellTags->"pdf"]
}, Open  ]],
Cell[28849, 638, 187, 3, 43, "Text",ExpressionUUID->"daed0caf-b9c8-4cd3-9605-678c8eadcee8"],
Cell[CellGroupData[{
Cell[29061, 645, 259, 5, 35, "Input",ExpressionUUID->"bfd5b11e-b436-4dd4-bffe-148b20fba633"],
Cell[29323, 652, 589, 17, 271, "Output",ExpressionUUID->"8be62ec4-6f6d-4d18-92f9-19de05c538f3"]
}, Open  ]],
Cell[29927, 672, 1246, 18, 61, "Text",ExpressionUUID->"bd4df75f-6b54-4b59-b36c-76f22d365b37",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[31198, 694, 201, 3, 35, "Input",ExpressionUUID->"02ec92c0-827e-4b37-bbc8-c2adb0ef14ea"],
Cell[31402, 699, 227, 4, 41, "Output",ExpressionUUID->"6483b6ac-d653-47c3-9f22-c2347fe79cda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31666, 708, 574, 16, 54, "Input",ExpressionUUID->"b05d463c-25be-402d-b952-2bfbfea8833e",
 CellTags->"pdf"],
Cell[32243, 726, 431, 9, 78, "Output",ExpressionUUID->"31ada389-b790-43ae-9451-3fd3dc1c903e",
 CellTags->"pdf"]
}, Open  ]],
Cell[32689, 738, 1352, 20, 90, "Text",ExpressionUUID->"5297e421-4155-4b39-bebf-88e13c62433b",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[34066, 762, 351, 8, 77, "Input",ExpressionUUID->"2092df98-6ea9-4aed-9637-5a0ed2adea0b",
 CellTags->"pdf"],
Cell[34420, 772, 3317, 100, 272, "Output",ExpressionUUID->"0a9a885f-358f-463a-a783-4b71d06f4a40",
 CellTags->"pdf"]
}, Open  ]],
Cell[37752, 875, 187, 3, 43, "Text",ExpressionUUID->"9f364b9d-aa9e-4b83-a220-03f77f319e2e"],
Cell[CellGroupData[{
Cell[37964, 882, 234, 4, 35, "Input",ExpressionUUID->"f5b80afc-f402-4603-a66c-f32e5a2dbf90"],
Cell[38201, 888, 950, 22, 377, "Output",ExpressionUUID->"154f84d9-4c86-493d-bfa4-e908c194d207"]
}, Open  ]],
Cell[39166, 913, 1481, 22, 90, "Text",ExpressionUUID->"7f7bd280-4f85-4270-a206-f12a5c1f7c7d",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[40672, 939, 827, 24, 62, "Input",ExpressionUUID->"c506099c-f283-47c0-b7ee-6ba4a99ff082",
 CellTags->"pdf"],
Cell[41502, 965, 2079, 75, 59, "Output",ExpressionUUID->"b2e6cab3-0459-40b6-aeb7-7a57febd91ab",
 CellTags->"pdf"]
}, Open  ]],
Cell[43596, 1043, 1417, 21, 61, "Text",ExpressionUUID->"756fb4cf-eaad-4752-aeb4-c181f2ab3039",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[45038, 1068, 589, 16, 56, "Input",ExpressionUUID->"1d22a1ac-4db8-461b-b53f-4ea4527a173c",
 CellTags->"pdf"],
Cell[45630, 1086, 863, 27, 113, "Output",ExpressionUUID->"0f47a77e-75c6-48c9-b2be-0c29a988b9dc",
 CellTags->"pdf"]
}, Open  ]],
Cell[46508, 1116, 1422, 21, 61, "Text",ExpressionUUID->"aa193a14-fb60-41a5-9b42-eab14bf997a6",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[47955, 1141, 812, 21, 57, "Input",ExpressionUUID->"1465e137-091f-4c93-bf48-73170a2e35f0",
 CellTags->"pdf"],
Cell[48770, 1164, 825, 22, 83, "Output",ExpressionUUID->"aaec7023-359b-4dac-9202-c6ab181a6a50",
 CellTags->"pdf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49644, 1192, 163, 3, 56, "Subsubsection",ExpressionUUID->"998f7c48-9966-47fb-996d-401d309f96a8"],
Cell[49810, 1197, 1070, 16, 90, "Text",ExpressionUUID->"45a9796f-180d-4cea-a49f-709560439ade",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[50905, 1217, 989, 22, 52, "Input",ExpressionUUID->"0b4d754b-6edf-44a3-b649-9f1791f73f91",
 CellTags->"pdf"],
Cell[51897, 1241, 453, 11, 47, "Message",ExpressionUUID->"e2b69e85-dd56-4259-9cfc-a289cd7d245d",
 CellTags->"pdf"],
Cell[52353, 1254, 4736, 154, 335, "Output",ExpressionUUID->"467cfe52-f7c1-4355-8939-098cce65c38c",
 CellTags->"pdf"]
}, Open  ]],
Cell[57104, 1411, 2497, 39, 291, "Text",ExpressionUUID->"6ba132d3-ea2d-4a5e-82ec-c0e492433675",
 CellTags->"tex"],
Cell[59604, 1452, 1324, 26, 262, "Text",ExpressionUUID->"472309b9-1fed-4514-ad3a-b808cf660332",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[60953, 1482, 4395, 132, 109, "Input",ExpressionUUID->"522dd71e-3a80-4705-a141-4e7d758753a2",
 CellTags->"pdf"],
Cell[65351, 1616, 3806, 105, 165, "Output",ExpressionUUID->"cdd503a3-cf81-43a8-830b-74ec4f90e933",
 CellTags->"pdf"]
}, Open  ]],
Cell[69172, 1724, 1059, 16, 61, "Text",ExpressionUUID->"75b1ba30-b4a3-46eb-9eb8-d35fbbb9de39",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[70256, 1744, 1295, 36, 101, "Input",ExpressionUUID->"cc6fd2b1-5254-47bb-bbac-6a902d762976",
 Evaluatable->False,
 CellTags->"pdf"],
Cell[71554, 1782, 249, 6, 57, "Output",ExpressionUUID->"31981e2b-7d9c-4acb-ba76-d02dda6a0d87",
 CellTags->"pdf"]
}, Open  ]],
Cell[71818, 1791, 763, 12, 90, "Text",ExpressionUUID->"a325cd83-0589-48ee-bf00-cf6003803d85",
 CellTags->"tex"],
Cell[72584, 1805, 961, 14, 90, "Text",ExpressionUUID->"2a293b77-3d94-4ebc-95d8-302b7a3ca80d",
 CellTags->"tex"],
Cell[73548, 1821, 1113, 17, 118, "Text",ExpressionUUID->"ec691b1b-26bf-491b-8b6e-2cf9736fc3c5",
 CellTags->"tex"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74698, 1843, 209, 4, 56, "Subsubsection",ExpressionUUID->"41443f4d-33e8-4fbc-994c-183c5efa5e5d"],
Cell[74910, 1849, 1244, 19, 72, "Text",ExpressionUUID->"fca5c439-bfa1-4cf3-a755-280ac1c85289"],
Cell[CellGroupData[{
Cell[76179, 1872, 1954, 48, 85, "Input",ExpressionUUID->"3048eeaf-138f-417c-a033-b1bdecb8e0b2",
 Evaluatable->False],
Cell[78136, 1922, 1532, 32, 65, "Output",ExpressionUUID->"ff480fbb-ab41-4b7f-b8b5-cfc36c9850b2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79717, 1960, 217, 4, 56, "Subsubsection",ExpressionUUID->"1f897e90-c050-4869-ada3-7ac74e105f74"],
Cell[79937, 1966, 594, 11, 52, "Input",ExpressionUUID->"7ef3662d-9384-4d35-90ec-1e8d242edd52",
 Evaluatable->False,
 CellTags->"exec"],
Cell[80534, 1979, 3387, 95, 155, "Input",ExpressionUUID->"9f563d94-bdbb-4d18-affd-cc99da9a062d",
 InitializationCell->True,
 CellTags->"pdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83958, 2079, 174, 3, 56, "Subsubsection",ExpressionUUID->"5d3a6b83-877f-45a0-930a-7a8fee1f21dc"],
Cell[84135, 2084, 610, 12, 52, "Input",ExpressionUUID->"2887ad45-ba42-4e23-95a6-2c6f5077b60e",
 Evaluatable->False,
 CellTags->"exec"],
Cell[CellGroupData[{
Cell[84770, 2100, 2513, 66, 109, "Input",ExpressionUUID->"473fc610-d4b4-4b1b-b3f4-9b25565cd99f",
 CellTags->"pdf"],
Cell[87286, 2168, 224, 4, 57, "Output",ExpressionUUID->"d35962ef-971e-4f3f-b2a6-1fd67ae114a4",
 CellTags->"pdf"]
}, Open  ]],
Cell[87525, 2175, 551, 10, 52, "Input",ExpressionUUID->"1266dc1f-1d88-49ea-8290-d4ead6734601",
 Evaluatable->False,
 CellTags->"exec"],
Cell[88079, 2187, 961, 13, 61, "Text",ExpressionUUID->"aed1d226-ea2d-49e1-aa5d-1797168c90d7",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[89065, 2204, 1555, 36, 84, "Input",ExpressionUUID->"1898bfa3-19fc-46bd-9fad-781dcf51544f",
 CellTags->"pdf"],
Cell[90623, 2242, 7555, 209, 163, "Output",ExpressionUUID->"77fda4f3-df09-4fb9-b014-931102856e47",
 CellTags->"pdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98215, 2456, 1528, 36, 84, "Input",ExpressionUUID->"02c11ab1-948b-4fc9-9aa8-9fe9fc573e84",
 CellTags->"pdf"],
Cell[99746, 2494, 7428, 208, 163, "Output",ExpressionUUID->"5d97ecb6-78e9-4e69-bb9c-dfaea5132684",
 CellTags->"pdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107211, 2707, 704, 11, 52, "Input",ExpressionUUID->"2194c4bd-c81f-443c-a728-857e8ae0875c",
 CellTags->"pdf"],
Cell[107918, 2720, 366, 6, 57, "Output",ExpressionUUID->"a8921b29-25eb-4373-aa66-120a15ea300c",
 CellTags->"pdf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108333, 2732, 173, 3, 56, "Subsubsection",ExpressionUUID->"6edfade1-5668-4c0b-b392-52a87e5b0337"],
Cell[108509, 2737, 602, 11, 52, "Input",ExpressionUUID->"5802db44-4304-4ad3-a607-e00e13de418f",
 Evaluatable->False,
 CellTags->"exec"],
Cell[CellGroupData[{
Cell[109136, 2752, 2337, 60, 84, "Input",ExpressionUUID->"4b50309b-fc6c-4501-aaaf-bbdf02f2dd83",
 CellTags->"pdf"],
Cell[111476, 2814, 1925, 65, 75, "Output",ExpressionUUID->"eea933cf-82e0-437f-b18e-34d3fb2c5144",
 CellTags->"pdf"],
Cell[113404, 2881, 469, 11, 75, "Output",ExpressionUUID->"73b3787c-5c62-4791-9dc2-452d369ec326",
 CellTags->"pdf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[113922, 2898, 222, 4, 56, "Subsubsection",ExpressionUUID->"1a49b004-dfd7-4b22-b0c5-8074877c55a3"],
Cell[114147, 2904, 648, 11, 52, "Input",ExpressionUUID->"3768a3d5-64ab-457d-957b-3c57c48dd53a",
 Evaluatable->False,
 CellTags->"exec"],
Cell[CellGroupData[{
Cell[114820, 2919, 1692, 50, 106, "Input",ExpressionUUID->"bbd3a721-37a0-458a-a3e8-02e33f6b34fd",
 CellTags->"pdf"],
Cell[116515, 2971, 828, 26, 62, "Output",ExpressionUUID->"0a589405-26b1-42c2-9e29-bcf47c0886e3",
 CellTags->"pdf"],
Cell[117346, 2999, 1183, 38, 76, "Output",ExpressionUUID->"6be5d652-97a8-4b6f-b58b-5ef5bc2882bd",
 CellTags->"pdf"],
Cell[118532, 3039, 340, 7, 57, "Output",ExpressionUUID->"b1babdd5-fac0-4f65-8afb-56e0682073b9",
 CellTags->"pdf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118921, 3052, 417, 11, 56, "Subsubsection",ExpressionUUID->"43450345-902e-47db-9ac2-e364a2d733c1"],
Cell[119341, 3065, 704, 13, 52, "Input",ExpressionUUID->"a55679a6-79ed-484c-b20d-7193d7ec4a1d",
 Evaluatable->False,
 CellTags->"exec"],
Cell[CellGroupData[{
Cell[120070, 3082, 3197, 91, 110, "Input",ExpressionUUID->"a9804458-c707-4fb2-b0fa-cbda08ba776c",
 CellTags->"pdf"],
Cell[123270, 3175, 344, 6, 57, "Output",ExpressionUUID->"b510ef79-7e60-4297-b199-2a3be8a0ffda",
 CellTags->"pdf"]
}, Open  ]],
Cell[123629, 3184, 1056, 16, 61, "Text",ExpressionUUID->"01b7235b-9a15-4cd0-9361-2333edc89b6d",
 CellTags->"tex"],
Cell[CellGroupData[{
Cell[124710, 3204, 881, 25, 57, "Input",ExpressionUUID->"16b3b576-d498-4f23-a287-88a03ca868e0",
 CellTags->"pdf"],
Cell[125594, 3231, 219, 4, 57, "Output",ExpressionUUID->"130ff94b-c429-46aa-a9a3-1d1c6ec0f942",
 CellTags->"pdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125850, 3240, 1091, 34, 57, "Input",ExpressionUUID->"11aceafd-fa97-405b-be92-d796be05eb3b",
 CellTags->"pdf"],
Cell[126944, 3276, 219, 4, 57, "Output",ExpressionUUID->"2dff9185-1231-432d-9227-d401400a8e21",
 CellTags->"pdf"]
}, Open  ]],
Cell[127178, 3283, 329, 10, 10, "Text",ExpressionUUID->"bd610516-33ac-433a-bbab-292c63aad977"],
Cell[CellGroupData[{
Cell[127532, 3297, 340, 7, 35, "Input",ExpressionUUID->"bed54ce9-1d16-4f04-a451-9bbab592bdb7"],
Cell[127875, 3306, 228, 3, 40, "Output",ExpressionUUID->"436092dc-c909-4d5e-8f17-2cab8d30ed70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128140, 3314, 796, 20, 35, "Input",ExpressionUUID->"9c70c9eb-909f-4143-92b8-13953eaa860d"],
Cell[128939, 3336, 445, 10, 35, "Message",ExpressionUUID->"df40a2e6-54ee-45e0-8898-db18eb908dd7"],
Cell[129387, 3348, 516, 11, 35, "Message",ExpressionUUID->"5ea1c58a-e55d-47cf-a4e8-f698812bc03f"],
Cell[129906, 3361, 444, 10, 35, "Message",ExpressionUUID->"2b0a7990-d34c-4a7b-914d-ccced0845762"],
Cell[130353, 3373, 446, 10, 35, "Message",ExpressionUUID->"82b4908f-1190-4398-94ba-250bb0157210"],
Cell[130802, 3385, 479, 10, 35, "Message",ExpressionUUID->"e344bac2-e286-407a-93fb-169af3a55311"],
Cell[131284, 3397, 558, 16, 40, "Output",ExpressionUUID->"81cd8586-36ba-42f8-80f4-859572f5c306"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131879, 3418, 326, 6, 35, "Input",ExpressionUUID->"d9afeebb-b2eb-4213-bf7c-d3f3e8609986"],
Cell[132208, 3426, 228, 3, 40, "Output",ExpressionUUID->"35b9306e-34b5-4750-a4d3-bdbcdc627adc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132473, 3434, 1119, 29, 35, "Input",ExpressionUUID->"ed9d7324-c9f3-49a2-8187-650aae49c43c"],
Cell[133595, 3465, 725, 21, 40, "Output",ExpressionUUID->"c8a01230-48ef-499c-861d-027d2ced0d8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134357, 3491, 273, 5, 35, "Input",ExpressionUUID->"98988f7d-73a7-41a2-bc69-9966359f802e"],
Cell[134633, 3498, 176, 2, 40, "Output",ExpressionUUID->"16f02f31-f097-4c70-b40d-4381914e58b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134846, 3505, 374, 8, 35, "Input",ExpressionUUID->"e14da7d9-b327-43ba-8ab4-e42825fd59e1"],
Cell[135223, 3515, 226, 4, 40, "Output",ExpressionUUID->"4c321226-79ab-4a2b-9159-15cc02312640"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135486, 3524, 220, 3, 35, "Input",ExpressionUUID->"b76019f3-8f0a-4bc7-97fe-36c31f23cf87"],
Cell[135709, 3529, 153, 2, 40, "Output",ExpressionUUID->"1ced2a67-2e88-4c39-97b1-d3bcd6c3ad96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135899, 3536, 996, 22, 35, "Input",ExpressionUUID->"51001f59-793a-45e7-ab4e-d6563439bc7c"],
Cell[136898, 3560, 424, 10, 35, "Message",ExpressionUUID->"5c81213b-ac69-4857-8aa3-45cf08ce650b"],
Cell[137325, 3572, 423, 10, 35, "Message",ExpressionUUID->"1493a9bc-1a53-45fd-8241-20c63fe94f69"],
Cell[137751, 3584, 689, 20, 40, "Output",ExpressionUUID->"d982361e-66bd-4d5f-8fd8-a8a701ec20c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138477, 3609, 1163, 29, 35, "Input",ExpressionUUID->"cbff89d9-f1b6-4c85-b0f3-125d3adda5a3"],
Cell[139643, 3640, 877, 26, 40, "Output",ExpressionUUID->"a5c466d4-88d6-492a-93de-c7e2e1d4bafe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140557, 3671, 443, 10, 35, "Input",ExpressionUUID->"b32cac1f-3ac3-4f94-82a8-0a304d936afb"],
Cell[141003, 3683, 202, 4, 40, "Output",ExpressionUUID->"78f570fa-1000-491e-b98e-b894027d8993"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141242, 3692, 905, 26, 35, "Input",ExpressionUUID->"ce3b0ce4-7003-4c75-a2ec-62ddee7ee5e4"],
Cell[142150, 3720, 181, 2, 40, "Output",ExpressionUUID->"6b12d383-cbc8-4b16-9881-bdbcfabc9e23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142368, 3727, 689, 20, 35, "Input",ExpressionUUID->"da78f242-f8a0-4229-9507-5474382514d8"],
Cell[143060, 3749, 153, 2, 40, "Output",ExpressionUUID->"6b15828e-22ed-4beb-90a9-7bb5c34c33b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143250, 3756, 204, 3, 35, "Input",ExpressionUUID->"c76a3bd5-84dc-46a4-9f2d-b64215067add"],
Cell[143457, 3761, 152, 2, 40, "Output",ExpressionUUID->"55bfaa64-201d-4236-a941-5a25f2718fdd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143646, 3768, 882, 26, 35, "Input",ExpressionUUID->"6ddf0d10-86d8-459d-8636-e6a3560d9370"],
Cell[144531, 3796, 153, 2, 40, "Output",ExpressionUUID->"d86454c0-5b1b-4531-827f-d26a031691cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144721, 3803, 204, 3, 35, "Input",ExpressionUUID->"62c1f649-357a-4a97-a8dd-29e2ef4a14f9"],
Cell[144928, 3808, 153, 2, 40, "Output",ExpressionUUID->"fafb3d9d-d44b-435d-baa1-51c2d158eafb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145118, 3815, 3207, 85, 226, "Input",ExpressionUUID->"c1c2b555-220f-4551-bdbe-5f7a3e099c66"],
Cell[148328, 3902, 561, 10, 40, "Output",ExpressionUUID->"260d93ab-0dc0-479c-8e64-0f9e4048cf97"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Rot.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
Print["Loading Rot.m from http://drorbn.net/APAI to compute rotation numbers."]


(* ::Input::Initialization:: *)
Rot::usage="Rot[K] where K is any n-crossing knot presentation returns {Cs, \[CurlyPhi]}, where Cs is a length n list of crossings as triples {s,i,j} and \[CurlyPhi] is a lengtth 2n list of rotation numbers.";


(* ::Input::Initialization:: *)
PD[epd_EPD]:=PD@@epd/.{Subscript[X, i_,j_]:>X[j,i+1,j+1,i],Subscript[\!\(\*OverscriptBox[\(X\), \(_\)]\), i_,j_]:>X[j,i,j+1,i+1]}


(* ::Input::Initialization:: *)
Rot[pd_PD]:=Module[{n,xs,x,rots,Xp,Xm,front={1},k},
n=Length@pd;rots=Table[0,{2n}];
xs=Cases[pd,x_X:>\[Piecewise]{
 {Xp[x[[4]],x[[1]]], PositiveQ@x},
 {Xm[x[[2]],x[[1]]], True}
}];
For[k=1,k<=2n,++k,
If[FreeQ[front,-k],
front=Flatten@Replace[front,k->(xs/.{
Xp[k,l_]|Xm[l_,k]:>{l+1,k+1,-l},
Xp[l_,k]|Xm[k,l_]:>(++rots[[l]];{-l,k+1,l+1}),
_Xp|_Xm:>{}
}), {1}],
Cases[front,k|-k]/.{k,-k}:>--rots[[k]];
]
];
{xs/.{Xp[i_,j_]:>{+1,i,j}, Xm[i_,j_]:>{-1,i,j}},rots} ];
Rot[K_]:=Rot[PD[K]];


==> anc/Rot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     13506,        306]
NotebookOptionsPosition[     12637,        283]
NotebookOutlinePosition[     13074,        300]
CellTagsIndexPosition[     13031,        297]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Pensieve Header: Computing rotation numbers. Based on Common.nb at \
pensieve://Classes/21-1350-KnotTheory/.\
\>", "Text",
 CellChangeTimes->{{3.8527276856715646`*^9, 3.8527277170961018`*^9}, {
  3.8558400404486685`*^9, 3.855840056512972*^9}, {3.8558400953079987`*^9, 
  3.855840099747122*^9}, {3.855840169797714*^9, 
  3.855840194682254*^9}},ExpressionUUID->"84b757ba-8b5e-453f-8fae-\
b300e2b9defa"],

Cell[BoxData[
 RowBox[{"Print", "[", 
  "\"\<Loading Rot.m from http://drorbn.net/APAI to compute rotation numbers.\
\>\"", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8558404422415195`*^9, 3.855840486564885*^9}, {
  3.855840586003639*^9, 3.8558405866331577`*^9}, {3.862391057696804*^9, 
  3.8623910580881786`*^9}},ExpressionUUID->"b7ee0993-355f-4f84-bd9e-\
f07de81f8dc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Rot", "::", "usage"}], "=", 
   "\"\<Rot[K] where K is any n-crossing knot presentation returns {Cs, \
\[CurlyPhi]}, where Cs is a length n list of crossings as triples {s,i,j} and \
\[CurlyPhi] is a lengtth 2n list of rotation numbers.\>\""}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6833668956292396`*^9, 3.6833669335804863`*^9}, {
   3.683367045446148*^9, 3.6833670668810873`*^9}, {3.6833672270880113`*^9, 
   3.6833672621769733`*^9}, {3.6833673000739393`*^9, 3.683367303957794*^9}, {
   3.6833675115589933`*^9, 3.683367643790954*^9}, {3.6833677012702065`*^9, 
   3.683367881843189*^9}, {3.683367926593608*^9, 3.683368024383668*^9}, {
   3.683368093919813*^9, 3.6833680946196823`*^9}, {3.683368126365197*^9, 
   3.6833681390832605`*^9}, {3.683368689784161*^9, 3.6833687656195173`*^9}, {
   3.683369286754675*^9, 3.683369347275199*^9}, {3.6833693857364855`*^9, 
   3.683369385934025*^9}, {3.683369453509723*^9, 3.6833694690677257`*^9}, {
   3.6833696609742813`*^9, 3.6833696612311373`*^9}, {3.6833697350505*^9, 
   3.6833697373447213`*^9}, 3.6833733433054686`*^9, {3.683373728555686*^9, 
   3.683373781658809*^9}, {3.6833739259430323`*^9, 3.6833739558692684`*^9}, {
   3.683374135088481*^9, 3.6833741783133993`*^9}, {3.6833744299028535`*^9, 
   3.6833744523306255`*^9}, {3.6833745132891035`*^9, 
   3.6833745943328147`*^9}, {3.6833746353406363`*^9, 3.683374700826748*^9}, {
   3.6833747738048754`*^9, 3.683374841210925*^9}, {3.6833748952153687`*^9, 
   3.683374987928089*^9}, {3.683375551339958*^9, 3.6833755539141846`*^9}, {
   3.6833756931516542`*^9, 3.6833756938540187`*^9}, {3.683382873826968*^9, 
   3.6833828955843925`*^9}, {3.6833829350278425`*^9, 3.6833829393275557`*^9}, 
   3.738834740987238*^9, {3.8558402054387465`*^9, 
   3.855840328262376*^9}},ExpressionUUID->"cb999e2a-c07b-41b1-832e-\
5616c9c2b816"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PD", "[", "epd_EPD", "]"}], ":=", 
  RowBox[{
   RowBox[{"PD", "@@", "epd"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"i_", ",", "j_"}]], ":>", 
      RowBox[{"X", "[", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", 
        RowBox[{"j", "+", "1"}], ",", "i"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["X", "_"], 
       RowBox[{"i_", ",", "j_"}]], ":>", 
      RowBox[{"X", "[", 
       RowBox[{"j", ",", "i", ",", 
        RowBox[{"j", "+", "1"}], ",", 
        RowBox[{"i", "+", "1"}]}], "]"}]}]}], "}"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.853084062731597*^9, 3.8530841573836684`*^9}, {
  3.8530845545761147`*^9, 3.8530845628240414`*^9}, {3.8530846042229795`*^9, 
  3.8530846044402757`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"4425f3f7-e9ef-4534-8aa2-488aaf85a198"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rot", "[", "pd_PD", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n", ",", "xs", ",", "x", ",", "rots", ",", "Xp", ",", "Xm", ",", 
       RowBox[{"front", "=", 
        RowBox[{"{", "1", "}"}]}], ",", "k"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{"Length", "@", "pd"}]}], ";", 
      RowBox[{"rots", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"2", "n"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"xs", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{"pd", ",", 
         RowBox[{"x_X", "\[RuleDelayed]", 
          RowBox[{"\[Piecewise]", GridBox[{
             {
              RowBox[{"Xp", "[", 
               RowBox[{
                RowBox[{
                "x", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
                "]"}], 
              RowBox[{"PositiveQ", "@", "x"}]},
             {
              RowBox[{"Xm", "[", 
               RowBox[{
                RowBox[{
                "x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
                "]"}], "True"}
            }]}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<=", 
         RowBox[{"2", "n"}]}], ",", 
        RowBox[{"++", "k"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"FreeQ", "[", 
           RowBox[{"front", ",", 
            RowBox[{"-", "k"}]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"front", "=", 
           RowBox[{"Flatten", "@", 
            RowBox[{"Replace", "[", 
             RowBox[{"front", ",", 
              RowBox[{"k", "\[Rule]", 
               RowBox[{"(", 
                RowBox[{"xs", "/.", 
                 RowBox[{"{", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Xp", "[", 
                    RowBox[{"k", ",", "l_"}], "]"}], "|", 
                    RowBox[{"Xm", "[", 
                    RowBox[{"l_", ",", "k"}], "]"}]}], "\[RuleDelayed]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"l", "+", "1"}], ",", 
                    RowBox[{"k", "+", "1"}], ",", 
                    RowBox[{"-", "l"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Xp", "[", 
                    RowBox[{"l_", ",", "k"}], "]"}], "|", 
                    RowBox[{"Xm", "[", 
                    RowBox[{"k", ",", "l_"}], "]"}]}], "\[RuleDelayed]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"++", 
                    RowBox[{
                    "rots", "\[LeftDoubleBracket]", "l", 
                    "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "l"}], ",", 
                    RowBox[{"k", "+", "1"}], ",", 
                    RowBox[{"l", "+", "1"}]}], "}"}]}], ")"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"_Xp", "|", "_Xm"}], "\[RuleDelayed]", 
                    RowBox[{"{", "}"}]}]}], "\[IndentingNewLine]", "}"}]}], 
                ")"}]}], ",", " ", 
              RowBox[{"{", "1", "}"}]}], "]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Cases", "[", 
             RowBox[{"front", ",", 
              RowBox[{"k", "|", 
               RowBox[{"-", "k"}]}]}], "]"}], "/.", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"-", "k"}]}], "}"}], "\[RuleDelayed]", 
             RowBox[{"--", 
              RowBox[{
              "rots", "\[LeftDoubleBracket]", "k", 
               "\[RightDoubleBracket]"}]}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xs", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Xp", "[", 
             RowBox[{"i_", ",", "j_"}], "]"}], ":>", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"+", "1"}], ",", "i", ",", "j"}], "}"}]}], ",", " ", 
           RowBox[{
            RowBox[{"Xm", "[", 
             RowBox[{"i_", ",", "j_"}], "]"}], ":>", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "i", ",", "j"}], "}"}]}]}], "}"}]}], 
        ",", "rots"}], "}"}]}]}], " ", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rot", "[", "K_", "]"}], ":=", 
   RowBox[{"Rot", "[", 
    RowBox[{"PD", "[", "K", "]"}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6833668956292396`*^9, 3.6833669335804863`*^9}, {
   3.683367045446148*^9, 3.6833670668810873`*^9}, {3.6833672270880113`*^9, 
   3.6833672621769733`*^9}, {3.6833673000739393`*^9, 3.683367303957794*^9}, {
   3.6833675115589933`*^9, 3.683367643790954*^9}, {3.6833677012702065`*^9, 
   3.683367881843189*^9}, {3.683367926593608*^9, 3.683368024383668*^9}, {
   3.683368093919813*^9, 3.6833680946196823`*^9}, {3.683368126365197*^9, 
   3.6833681390832605`*^9}, {3.683368689784161*^9, 3.6833687656195173`*^9}, {
   3.683369286754675*^9, 3.683369347275199*^9}, {3.6833693857364855`*^9, 
   3.683369385934025*^9}, {3.683369453509723*^9, 3.6833694690677257`*^9}, {
   3.6833696609742813`*^9, 3.6833696612311373`*^9}, {3.6833697350505*^9, 
   3.6833697373447213`*^9}, 3.6833733433054686`*^9, {3.683373728555686*^9, 
   3.683373781658809*^9}, {3.6833739259430323`*^9, 3.6833739558692684`*^9}, {
   3.683374135088481*^9, 3.6833741783133993`*^9}, {3.6833744299028535`*^9, 
   3.6833744523306255`*^9}, {3.6833745132891035`*^9, 
   3.6833745943328147`*^9}, {3.6833746353406363`*^9, 3.683374700826748*^9}, {
   3.6833747738048754`*^9, 3.683374841210925*^9}, {3.6833748952153687`*^9, 
   3.683374987928089*^9}, {3.683375551339958*^9, 3.6833755539141846`*^9}, {
   3.6833756931516542`*^9, 3.6833756938540187`*^9}, {3.683382873826968*^9, 
   3.6833828955843925`*^9}, {3.6833829350278425`*^9, 3.6833829393275557`*^9}, 
   3.738834740987238*^9, {3.7390367334558296`*^9, 3.7390367397058644`*^9}, {
   3.739549796123851*^9, 3.73954982811047*^9}, {3.73955112050249*^9, 
   3.7395511490251236`*^9}, {3.7395513075192003`*^9, 3.7395513132736406`*^9}, 
   3.7532726927936797`*^9, {3.753273366285467*^9, 3.753273370950729*^9}, {
   3.7533485487161264`*^9, 3.7533485863076215`*^9}, {3.7533486403262386`*^9, 
   3.7533486409666557`*^9}, {3.7533486841572685`*^9, 3.753348702468351*^9}, {
   3.753348930426076*^9, 3.7533489652623634`*^9}, {3.7533489954626074`*^9, 
   3.7533489959427996`*^9}, {3.7533493164235067`*^9, 
   3.7533494088557057`*^9}, {3.7533494440131474`*^9, 3.753349455133416*^9}, {
   3.7533497447487297`*^9, 3.7533497449039135`*^9}, {3.818846938967502*^9, 
   3.8188469433026204`*^9}, {3.8188469976698446`*^9, 3.818847002781893*^9}, {
   3.8188473919734273`*^9, 3.818847393732989*^9}, {3.818849927306636*^9, 
   3.818849940826069*^9}, {3.818850090010583*^9, 3.8188500915938406`*^9}, {
   3.81885019905099*^9, 3.8188502229150653`*^9}, {3.8188502790099087`*^9, 
   3.8188502830092525`*^9}, 3.8348494230086603`*^9, 3.843297096532886*^9, {
   3.8432971385678263`*^9, 3.8432971430316343`*^9}, {3.8432974405784397`*^9, 
   3.843297444041563*^9}, 3.8432983133128786`*^9, {3.8433014298016834`*^9, 
   3.843301492211739*^9}, {3.8433027106675944`*^9, 3.843302738383442*^9}, {
   3.843302836546232*^9, 3.8433029808528843`*^9}, {3.843459707879059*^9, 
   3.843459708527465*^9}, {3.852728790087866*^9, 3.852728802334694*^9}, {
   3.8528222497731733`*^9, 3.8528223106749153`*^9}, {3.8558403481838975`*^9, 
   3.855840361321707*^9}, {3.855840428815793*^9, 
   3.855840436901072*^9}},ExpressionUUID->"7fff0a80-4d18-47a8-bfb2-\
d2ec6e21a092"]
},
WindowSize->{1430.25, 768.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3e4876f6-e9fb-4dd9-aa0a-ccbef36abab0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 410, 8, 43, "Text",ExpressionUUID->"84b757ba-8b5e-453f-8fae-b300e2b9defa"],
Cell[971, 30, 394, 8, 55, "Input",ExpressionUUID->"b7ee0993-355f-4f84-bd9e-f07de81f8dc2",
 InitializationCell->True],
Cell[1368, 40, 1890, 29, 103, "Input",ExpressionUUID->"cb999e2a-c07b-41b1-832e-5616c9c2b816",
 InitializationCell->True],
Cell[3261, 71, 936, 26, 59, "Input",ExpressionUUID->"4425f3f7-e9ef-4534-8aa2-488aaf85a198",
 InitializationCell->True],
Cell[4200, 99, 8433, 182, 437, "Input",ExpressionUUID->"7fff0a80-4d18-47a8-bfb2-d2ec6e21a092",
 InitializationCell->True]
}
]
*)


